Normal modes for two-dimensional gravitating kinks

We study small perturbations around an arbitrary static kink solution of a two-dimensional (2D) gravity-scalar system, where the gravity part is described by a subclass of 2D dilaton gravity theory, and the scalar matter field has generalized dynamics. We expand the action around an arbitrary static solution and keep terms up to the second order of the perturbations. After variation the linear-order action leads to background field equations, as expected. The quadratic action of the normal modes are obtained after fixing the gauge and using the constraint equation. The linear perturbation equations obtained from the quadratic action are consistent with those obtained by linearizing the field equations under the dilaton gauge. All the calculations are assisted by a Mathematica code, which is also provided as a supplementary material.

==> 2dNormalModes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    384244,      10911]
NotebookOptionsPosition[    372889,      10737]
NotebookOutlinePosition[    373266,      10753]
CellTagsIndexPosition[    373223,      10750]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Normal modes for 2D gravitating kinks", "Title",
 CellChangeTimes->{{3.8481991481964707`*^9, 3.848199189869508*^9}, {
  3.8481992294298973`*^9, 3.8481992549453583`*^9}, {3.8481993487628174`*^9, 
  3.8481993489926715`*^9}},ExpressionUUID->"048a9efa-fda6-437e-938f-\
2056a9acf573"],

Cell["\<\
Written by Yuan Zhong, Xi\[CloseCurlyQuote]an Jiaotong University,  2021-12-12\
\>", "Subtitle",
 CellChangeTimes->{{3.848221985201179*^9, 3.84822205046614*^9}, {
  3.848222590281039*^9, 3.848222615900228*^9}, {3.848276708884247*^9, 
  3.848276740853429*^9}},ExpressionUUID->"db60f79e-ecf6-48bf-bccf-\
9dd8704ac7b0"],

Cell[CellGroupData[{

Cell[TextData[{
 "1. Definition of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "\[Mu]\[Nu]"], TraditionalForm]],ExpressionUUID->
  "97746830-c9b1-464f-8d25-b67aad6c979c"],
 ", ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "\[Mu]\[Nu]"], TraditionalForm]],ExpressionUUID->
  "78f6b029-d43b-436b-a451-9888c433ebf6"],
 " and their perturbations"
}], "Section",
 CellChangeTimes->{{3.848199287184355*^9, 3.8481993348193097`*^9}, {
  3.8481993848095427`*^9, 3.8481993970343575`*^9}, {3.848200464808568*^9, 
  3.8482004794763575`*^9}, {3.8482010327597227`*^9, 
  3.848201034604717*^9}},ExpressionUUID->"d9cfcc99-1bce-4f5f-bb24-\
3d7e3239aaf1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], "=", "t"}], ";", 
  RowBox[{
   RowBox[{"x", "[", "2", "]"}], "=", "r"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]", "=", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {
        RowBox[{"-", "1"}], "0"},
       {"0", "1"}
      }], ")"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i\[Eta]", "=", 
    RowBox[{"Inverse", "[", "\[Eta]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "conformal", " ", "flat", " ", "metric"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "r", "]"}], "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"A", "[", "r", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"a", "[", "r", "]"}], "2"], "\[Eta]"}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{"dim", "=", 
  RowBox[{"Length", "[", "g", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ig", "=", 
   RowBox[{"Inverse", "[", "g", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"g", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ig", "//", "MatrixForm"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"definition", " ", "of", " ", 
    SubscriptBox["\[Delta]g", "\[Lambda]\[Sigma]"]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]g", "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"a", "[", "r", "]"}], "2"], 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"h00", "[", 
          RowBox[{"t", ",", "r"}], "]"}], 
         RowBox[{"\[CapitalPhi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}]},
        {
         RowBox[{"\[CapitalPhi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], 
         RowBox[{"hrr", "[", 
          RowBox[{"t", ",", "r"}], "]"}]}
       }], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"definition", " ", "of", " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{"(", "1", ")"}]], 
     SuperscriptBox["g", "\[Mu]\[Nu]"]}], "=", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["g", "\[Mu]\[Rho]"]}], 
     SuperscriptBox["g", "\[Nu]\[Sigma]"], 
     SubscriptBox["\[Delta]g", "\[Rho]\[Sigma]"]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]1ig", "[", 
     RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Rho]", ",", "\[Sigma]"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Rho]", "=", "1"}], "dim"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Sigma]", "=", "1"}], "dim"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"ig", "[", 
             RowBox[{"[", 
              RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], "]"}]}], 
           RowBox[{"ig", "[", 
            RowBox[{"[", 
             RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}], "]"}], 
           RowBox[{"\[Delta]g", "[", 
            RowBox[{"[", 
             RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}], "]"}]}], ")"}]}]}], 
       "]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Delta]", 
      RowBox[{"(", "2", ")"}]], 
     SuperscriptBox["g", "\[Mu]\[Nu]"]}], "=", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["g", "\[Mu]\[Rho]"]}], 
     SubscriptBox["\[Delta]g", "\[Rho]\[Sigma]"], 
     SuperscriptBox["\[Delta]", 
      RowBox[{"(", "1", ")"}]], 
     SuperscriptBox["g", "\[Sigma]\[Nu]"]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]2ig", "[", 
    RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "}"}], ",", "\[IndentingNewLine]", 
     
     RowBox[{"Return", "[", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"\[Rho]", "=", "1"}], "dim"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Sigma]", "=", "1"}], "dim"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"ig", "[", 
            RowBox[{"[", 
             RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], "]"}]}], 
          RowBox[{"\[Delta]g", "[", 
           RowBox[{"[", 
            RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}], "]"}], 
          RowBox[{"\[Delta]1ig", "[", 
           RowBox[{"\[Sigma]", ",", "\[Nu]"}], "]"}]}], ")"}]}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellFrame->0.5,
 CellChangeTimes->{{3.809602823740168*^9, 3.809602878255078*^9}, {
   3.8096029157309275`*^9, 3.809602948429166*^9}, {3.8096041715778446`*^9, 
   3.8096041826047583`*^9}, {3.8096437260953007`*^9, 3.80964375483249*^9}, {
   3.8096439013851366`*^9, 3.8096439928814564`*^9}, {3.8096440885628734`*^9, 
   3.8096441550968304`*^9}, {3.8096464758277063`*^9, 3.809646523609761*^9}, {
   3.8096465630630455`*^9, 3.809646575732827*^9}, {3.809646635987788*^9, 
   3.8096467150421515`*^9}, {3.809647126398962*^9, 3.809647226514409*^9}, {
   3.8096472597078204`*^9, 3.809647323297859*^9}, {3.8096475509700274`*^9, 
   3.8096475675883584`*^9}, {3.809647876873721*^9, 3.8096480498401985`*^9}, 
   3.8096484597275505`*^9, {3.809648512133343*^9, 3.80964854517445*^9}, {
   3.8096806087063026`*^9, 3.809680628199673*^9}, {3.8096807041914377`*^9, 
   3.809680712111637*^9}, {3.809680858138853*^9, 3.8096808595238543`*^9}, {
   3.809680892328293*^9, 3.809680893299883*^9}, 3.8096883575338683`*^9, {
   3.809688811434802*^9, 3.8096888124037533`*^9}, {3.8097494524516335`*^9, 
   3.80974949121174*^9}, {3.8097713577941256`*^9, 3.809771362050928*^9}, {
   3.809859410494981*^9, 3.809859536790678*^9}, {3.8098597982907724`*^9, 
   3.8098598061036587`*^9}, {3.8116807808262267`*^9, 3.811680808287077*^9}, 
   3.811681080445173*^9, {3.8116819226608896`*^9, 3.8116819283241034`*^9}, {
   3.8116824158065767`*^9, 3.811682435691608*^9}, {3.8117151312657433`*^9, 
   3.8117151505253506`*^9}, {3.811718515159377*^9, 3.8117185758016663`*^9}, 
   3.811718621585578*^9, 3.8117186920300345`*^9, 3.8117187450919333`*^9, {
   3.811718815492416*^9, 3.8117188185160694`*^9}, 3.811719889818961*^9, 
   3.8117201299134035`*^9, {3.812006906537079*^9, 3.8120069586879225`*^9}, {
   3.8120070121766205`*^9, 3.812007031066203*^9}, {3.812101749523254*^9, 
   3.812101836548542*^9}, {3.812101869338764*^9, 3.812101875406817*^9}, {
   3.812101922815805*^9, 3.812102037800542*^9}, {3.812102192200821*^9, 
   3.812102210312317*^9}, 3.8460177834723587`*^9, {3.846017976474045*^9, 
   3.846018013870468*^9}, {3.846018073077327*^9, 3.846018117820499*^9}, {
   3.8460181861005993`*^9, 3.846018274134432*^9}, 3.8460183878881607`*^9, {
   3.846018475513101*^9, 3.846018536096236*^9}, {3.846018567590345*^9, 
   3.846018604363603*^9}, {3.8460187140514107`*^9, 3.846018766218186*^9}, {
   3.846018798748397*^9, 3.846018841321069*^9}, {3.8460191092974787`*^9, 
   3.846019148261838*^9}, {3.846019180962941*^9, 3.84601920348035*^9}, {
   3.84601928126157*^9, 3.846019363362442*^9}, {3.8460194352216*^9, 
   3.846019441839216*^9}, 3.846019505438302*^9, {3.8460195435874777`*^9, 
   3.846019544854583*^9}, {3.846019580501397*^9, 3.8460196363222837`*^9}, {
   3.8460196710171223`*^9, 3.8460196728825607`*^9}, {3.846019716681467*^9, 
   3.8460197200306377`*^9}, {3.846019823874769*^9, 3.8460198254360447`*^9}, {
   3.8460199439715776`*^9, 3.8460201186378403`*^9}, {3.8460201668647947`*^9, 
   3.846020252428129*^9}, {3.846020350295665*^9, 3.846020367385654*^9}, {
   3.846020401626039*^9, 3.846020431696299*^9}, 3.846021283455677*^9, {
   3.8460522002145233`*^9, 3.8460523488395233`*^9}, {3.846065301028891*^9, 
   3.846065302858897*^9}, {3.8461278378632097`*^9, 3.846127843363679*^9}, {
   3.846128726785161*^9, 3.8461287279534903`*^9}, {3.8481994199487123`*^9, 
   3.8481994485289683`*^9}, {3.8481995143477716`*^9, 3.84819954071402*^9}, 
   3.848199637628234*^9, {3.84819981400445*^9, 3.8481998350093346`*^9}, {
   3.8481998656834087`*^9, 3.848199866571353*^9}, 3.848199901956075*^9, {
   3.8481999654297643`*^9, 3.8481999670199413`*^9}, {3.8482001207027645`*^9, 
   3.848200220526222*^9}, {3.84820026029366*^9, 3.8482003320748158`*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[479]:=",ExpressionUUID->"0a993130-ec43-453d-8d24-485d550e8688"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.848199781178624*^9, 3.8481998167395153`*^9, {3.848199849301965*^9, 
   3.8481998587245045`*^9}, {3.848200323814658*^9, 3.848200333235134*^9}, 
   3.848201390173539*^9, 3.848206098917498*^9, 3.8482176377467337`*^9},
 CellLabel->
  "Out[485]=",ExpressionUUID->"371c3ef6-51da-4e4e-a177-911d45cf02fd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"A", "[", "r", "]"}]}]]}], "0"},
     {"0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"A", "[", "r", "]"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.848199781178624*^9, 3.8481998167395153`*^9, {3.848199849301965*^9, 
   3.8481998587245045`*^9}, {3.848200323814658*^9, 3.848200333235134*^9}, 
   3.848201390173539*^9, 3.848206098917498*^9, 3.848217637749448*^9},
 CellLabel->
  "Out[487]//MatrixForm=",ExpressionUUID->"0d89264f-3e10-44bc-bfdc-\
06e4e7336277"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"A", "[", "r", "]"}]}]]}], "0"},
     {"0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"A", "[", "r", "]"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.848199781178624*^9, 3.8481998167395153`*^9, {3.848199849301965*^9, 
   3.8481998587245045`*^9}, {3.848200323814658*^9, 3.848200333235134*^9}, 
   3.848201390173539*^9, 3.848206098917498*^9, 3.848217637752964*^9},
 CellLabel->
  "Out[488]//MatrixForm=",ExpressionUUID->"6deebb5a-5b47-44f7-9257-\
5571788d888d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2. Definitions of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["\[CapitalGamma]", "\[Lambda]"], "\[Mu]\[Nu]"], 
   TraditionalForm]],ExpressionUUID->"25ccb727-98ee-4e33-83fa-7ece99840b20"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "\[Mu]\[Nu]"], TraditionalForm]],ExpressionUUID->
  "ca04089b-0501-404f-bc17-0a838141a94c"],
 ", ",
 StyleBox["R",
  FontSlant->"Italic"],
 ", ... and their perturbations (see Sec. 2 of the paper for details)"
}], "Section",
 CellChangeTimes->{{3.8482010708391995`*^9, 3.8482011766859055`*^9}, {
  3.84820121452503*^9, 3.848201223485634*^9}, {3.848201312010487*^9, 
  3.848201335395714*^9}},ExpressionUUID->"3c5553cb-5657-4e41-bafa-\
9e24cce448ad"],

Cell[TextData[{
 StyleBox["NOTE:",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" we use L to denote the Lagrangian of the scalar matter field, \
while use ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  FormBox[
   RowBox[{"Ltot", "=", 
    RowBox[{
     SqrtBox[
      RowBox[{"-", "g"}]], 
     RowBox[{"(", 
      RowBox[{"\[ScriptCapitalX]", "+", "\[CurlyPhi]R", "+", "\[Kappa]L"}], 
      ")"}]}]}], TraditionalForm]],
  FontColor->RGBColor[0, 0, 1],ExpressionUUID->
  "04f75aac-d2a4-4b17-b6be-575538a857d9"],
 StyleBox[" to represent the total Lagrangian. The total action is ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"S", "=", 
     RowBox[{
      FractionBox["1", "\[Kappa]"], 
      RowBox[{"\[Integral]", 
       RowBox[{"dtdr", " ", "Ltot"}]}]}]}]}], TraditionalForm]],
  FontColor->RGBColor[0, 0, 1],ExpressionUUID->
  "522bb78f-2d05-4145-a453-df847b4d738d"]
}], "Text",
 CellChangeTimes->{{3.8482122817323303`*^9, 3.848212399789083*^9}, {
  3.848212448307255*^9, 3.8482124856518717`*^9}, {3.848213691161994*^9, 
  3.84821377581199*^9}},ExpressionUUID->"57a23c0e-84ae-40e8-b31d-\
696ddd08e3bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[CapitalGamma]", "\[Lambda]"], "\[Mu]\[Nu]"], "=", 
    RowBox[{
     FractionBox["1", "2"], 
     SuperscriptBox["g", "\[Lambda]\[Tau]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Mu]"], 
        SubscriptBox["g", "\[Nu]\[Tau]"]}], "+", 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Nu]"], 
        SubscriptBox["g", "\[Mu]\[Tau]"]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Tau]"], 
        SubscriptBox["g", "\[Mu]\[Nu]"]}]}], ")"}]}]}], "  ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    StyleBox[
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"\[Lambda]_", ",", "\[Mu]_", ",", "\[Nu]_"}], "]"}],
     FontColor->RGBColor[1, 0, 1]], ":=", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "\[Tau]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Tau]", "=", "1"}], "dim"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ig", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Tau]"}], "]"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"x", "[", "\[Mu]", "]"}]], 
              RowBox[{"g", "[", 
               RowBox[{"[", 
                RowBox[{"\[Nu]", ",", "\[Tau]"}], "]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"x", "[", "\[Nu]", "]"}]], 
              RowBox[{"g", "[", 
               RowBox[{"[", 
                RowBox[{"\[Mu]", ",", "\[Tau]"}], "]"}], "]"}]}], "-", 
             RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"x", "[", "\[Tau]", "]"}]], 
              RowBox[{"g", "[", 
               RowBox[{"[", 
                RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}]}]}], ")"}]}], 
          ")"}]}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "   ", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["R", "\[Mu]"], "\[Sigma]\[Nu]\[Tau]"], "=", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["\[CapitalGamma]", "\[Mu]"], 
       RowBox[{"\[Sigma]\[Tau]", ",", "\[Nu]"}]], "-", 
      SubscriptBox[
       SuperscriptBox["\[CapitalGamma]", "\[Mu]"], 
       RowBox[{"\[Sigma]\[Nu]", ",", "\[Tau]"}]], "+", 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["\[CapitalGamma]", "\[Mu]"], "\[Lambda]\[Nu]"], 
       SubscriptBox[
        SuperscriptBox["\[CapitalGamma]", "\[Lambda]"], "\[Sigma]\[Tau]"]}], 
      "-", 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["\[CapitalGamma]", "\[Mu]"], "\[Lambda]\[Tau]"], 
       SubscriptBox[
        SuperscriptBox["\[CapitalGamma]", "\[Lambda]"], 
        "\[Sigma]\[Nu]"]}]}]}], "   ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    StyleBox[
     RowBox[{"R", "[", 
      RowBox[{"\[Mu]_", ",", "\[Sigma]_", ",", "\[Nu]_", ",", "\[Tau]_"}], 
      "]"}],
     FontColor->RGBColor[1, 0, 1]], ":=", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"R\[Mu]\[Sigma]\[Nu]\[Tau]", ",", "\[Lambda]"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"R\[Mu]\[Sigma]\[Nu]\[Tau]", "=", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"x", "[", "\[Nu]", "]"}]], 
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"\[Mu]", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}]}], "-", 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"x", "[", "\[Tau]", "]"}]], 
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"\[Mu]", ",", "\[Sigma]", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Lambda]", "=", "1"}], "dim"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalGamma]", "[", 
              RowBox[{"\[Mu]", ",", "\[Lambda]", ",", "\[Nu]"}], "]"}], 
             RowBox[{"\[CapitalGamma]", "[", 
              RowBox[{"\[Lambda]", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}]}], 
            "-", 
            RowBox[{
             RowBox[{"\[CapitalGamma]", "[", 
              RowBox[{"\[Mu]", ",", "\[Lambda]", ",", "\[Tau]"}], "]"}], 
             RowBox[{"\[CapitalGamma]", "[", 
              RowBox[{"\[Lambda]", ",", "\[Sigma]", ",", "\[Nu]"}], "]"}]}]}],
            ")"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "R\[Mu]\[Sigma]\[Nu]\[Tau]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["R", "\[Mu]\[Nu]"], "=", 
     SubscriptBox[
      SuperscriptBox["R", "\[Lambda]"], "\[Mu]\[Lambda]\[Nu]"]}], " ", "*)"}],
    "\n", 
   RowBox[{
    StyleBox[
     RowBox[{"R", "[", 
      RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}],
     FontColor->RGBColor[1, 0, 1]], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "\[Lambda]", "}"}], ",", 
      RowBox[{"Return", "[", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Lambda]", "=", "1"}], "dim"], 
        RowBox[{"R", "[", 
         RowBox[{"\[Lambda]", ",", "\[Mu]", ",", "\[Lambda]", ",", "\[Nu]"}], 
         "]"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"R", "=", 
     RowBox[{
      SuperscriptBox["g", "\[Mu]\[Nu]"], 
      SubscriptBox["R", "\[Mu]\[Nu]"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    StyleBox[
     RowBox[{"R", "[", "]"}],
     FontColor->RGBColor[1, 0, 1]], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], ",", 
      RowBox[{"Return", "[", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Mu]", "=", "1"}], "dim"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Nu]", "=", "1"}], "dim"], 
         RowBox[{
          RowBox[{"ig", "[", 
           RowBox[{"[", 
            RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}], 
          RowBox[{"R", "[", 
           RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SubscriptBox[
     SuperscriptBox["\[Delta]\[CapitalGamma]", "\[Lambda]"], "\[Mu]\[Nu]"], 
    "  ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Delta]1\[CapitalGamma]", 
     StyleBox["[",
      FontColor->RGBColor[1, 0, 1]], 
     StyleBox[
      RowBox[{"\[Lambda]_", ",", "\[Mu]_", ",", "\[Nu]_"}],
      FontColor->RGBColor[1, 0, 1]], 
     StyleBox["]",
      FontColor->RGBColor[1, 0, 1]]}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "\[Tau]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Tau]", "=", "1"}], "dim"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Delta]1ig", "[", 
             RowBox[{"\[Lambda]", ",", "\[Tau]"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Mu]", "]"}]], 
               RowBox[{"g", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Nu]", ",", "\[Tau]"}], "]"}], "]"}]}], "+", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Nu]", "]"}]], 
               RowBox[{"g", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Mu]", ",", "\[Tau]"}], "]"}], "]"}]}], "-", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Tau]", "]"}]], 
               RowBox[{"g", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}]}]}], ")"}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Tau]", "=", "1"}], "dim"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ig", "[", 
             RowBox[{"[", 
              RowBox[{"\[Lambda]", ",", "\[Tau]"}], "]"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Mu]", "]"}]], 
               RowBox[{"\[Delta]g", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Nu]", ",", "\[Tau]"}], "]"}], "]"}]}], "+", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Nu]", "]"}]], 
               RowBox[{"\[Delta]g", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Mu]", ",", "\[Tau]"}], "]"}], "]"}]}], "-", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Tau]", "]"}]], 
               RowBox[{"\[Delta]g", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}]}]}], ")"}]}], 
           ")"}]}]}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Delta]2\[CapitalGamma]", 
     StyleBox["[",
      FontColor->RGBColor[1, 0, 1]], 
     StyleBox[
      RowBox[{"\[Lambda]_", ",", "\[Mu]_", ",", "\[Nu]_"}],
      FontColor->RGBColor[1, 0, 1]], 
     StyleBox["]",
      FontColor->RGBColor[1, 0, 1]]}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "\[Tau]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Tau]", "=", "1"}], "dim"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Delta]2ig", "[", 
             RowBox[{"\[Lambda]", ",", "\[Tau]"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Mu]", "]"}]], 
               RowBox[{"g", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Nu]", ",", "\[Tau]"}], "]"}], "]"}]}], "+", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Nu]", "]"}]], 
               RowBox[{"g", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Mu]", ",", "\[Tau]"}], "]"}], "]"}]}], "-", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Tau]", "]"}]], 
               RowBox[{"g", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}]}]}], ")"}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Tau]", "=", "1"}], "dim"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Delta]1ig", "[", 
             RowBox[{"\[Lambda]", ",", "\[Tau]"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Mu]", "]"}]], 
               RowBox[{"\[Delta]g", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Nu]", ",", "\[Tau]"}], "]"}], "]"}]}], "+", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Nu]", "]"}]], 
               RowBox[{"\[Delta]g", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Mu]", ",", "\[Tau]"}], "]"}], "]"}]}], "-", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Tau]", "]"}]], 
               RowBox[{"\[Delta]g", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}]}]}], ")"}]}], 
           ")"}]}]}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "perturbations", " ", "of", " ", "Ricci", " ", "tensor", " ", 
      SubscriptBox["\[Delta]R", "\[Mu]\[Nu]"]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Rho]"], 
        SuperscriptBox[
         SubscriptBox["\[CapitalGamma]", "\[Mu]\[Nu]"], "\[Rho]"]}], "+"}], 
      "..."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Delta]1R", "[", 
     RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "\[Rho]"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Rho]", "=", "1"}], "dim"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[PartialD]", 
             RowBox[{"x", "[", "\[Rho]", "]"}]], 
            RowBox[{"\[Delta]1\[CapitalGamma]", 
             StyleBox["[",
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox[
              RowBox[{"\[Rho]", ",", "\[Mu]", ",", "\[Nu]"}],
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox["]",
              FontColor->RGBColor[1, 0, 1]]}]}], "-", 
           RowBox[{
            SubscriptBox["\[PartialD]", 
             RowBox[{"x", "[", "\[Nu]", "]"}]], 
            RowBox[{"\[Delta]1\[CapitalGamma]", 
             StyleBox["[",
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox[
              RowBox[{"\[Rho]", ",", "\[Rho]", ",", "\[Mu]"}],
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox["]",
              FontColor->RGBColor[1, 0, 1]]}]}]}], 
          StyleBox[")",
           FontColor->RGBColor[1, 0, 1]]}]}], "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Rho]", "=", "1"}], "dim"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Lambda]", "=", "1"}], "dim"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Delta]1\[CapitalGamma]", 
              StyleBox["[",
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox[
               RowBox[{"\[Rho]", ",", "\[Rho]", ",", "\[Lambda]"}],
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox["]",
               FontColor->RGBColor[1, 0, 1]]}], 
             StyleBox[
              RowBox[{"\[CapitalGamma]", "[", 
               RowBox[{"\[Lambda]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}],
              FontColor->RGBColor[1, 0, 1]]}], 
            StyleBox["+",
             FontColor->RGBColor[1, 0, 1]], 
            RowBox[{
             RowBox[{"\[CapitalGamma]", 
              StyleBox["[",
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox[
               RowBox[{"\[Rho]", ",", "\[Rho]", ",", "\[Lambda]"}],
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox["]",
               FontColor->RGBColor[1, 0, 1]]}], 
             StyleBox[
              RowBox[{"\[Delta]1\[CapitalGamma]", "[", 
               RowBox[{"\[Lambda]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}],
              FontColor->RGBColor[1, 0, 1]]}], 
            StyleBox["-",
             FontColor->RGBColor[1, 0, 1]], 
            RowBox[{
             RowBox[{"\[Delta]1\[CapitalGamma]", 
              StyleBox["[",
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox[
               RowBox[{"\[Rho]", ",", "\[Nu]", ",", "\[Lambda]"}],
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox["]",
               FontColor->RGBColor[1, 0, 1]]}], 
             StyleBox[
              RowBox[{"\[CapitalGamma]", "[", 
               RowBox[{"\[Lambda]", ",", "\[Rho]", ",", "\[Mu]"}], "]"}],
              FontColor->RGBColor[1, 0, 1]]}], 
            StyleBox["-",
             FontColor->RGBColor[1, 0, 1]], 
            RowBox[{
             RowBox[{"\[CapitalGamma]", 
              StyleBox["[",
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox[
               RowBox[{"\[Rho]", ",", "\[Nu]", ",", "\[Lambda]"}],
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox["]",
               FontColor->RGBColor[1, 0, 1]]}], 
             StyleBox[
              RowBox[{"\[Delta]1\[CapitalGamma]", "[", 
               RowBox[{"\[Lambda]", ",", "\[Rho]", ",", "\[Mu]"}], "]"}],
              FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}]}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Delta]2R", "[", 
     RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "\[Rho]"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Rho]", "=", "1"}], "dim"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[PartialD]", 
             RowBox[{"x", "[", "\[Rho]", "]"}]], 
            RowBox[{"\[Delta]2\[CapitalGamma]", 
             StyleBox["[",
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox[
              RowBox[{"\[Rho]", ",", "\[Mu]", ",", "\[Nu]"}],
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox["]",
              FontColor->RGBColor[1, 0, 1]]}]}], "-", 
           RowBox[{
            SubscriptBox["\[PartialD]", 
             RowBox[{"x", "[", "\[Nu]", "]"}]], 
            RowBox[{"\[Delta]2\[CapitalGamma]", 
             StyleBox["[",
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox[
              RowBox[{"\[Rho]", ",", "\[Rho]", ",", "\[Mu]"}],
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox["]",
              FontColor->RGBColor[1, 0, 1]]}]}]}], 
          StyleBox[")",
           FontColor->RGBColor[1, 0, 1]]}]}], "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Rho]", "=", "1"}], "dim"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Lambda]", "=", "1"}], "dim"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Delta]2\[CapitalGamma]", 
              StyleBox["[",
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox[
               RowBox[{"\[Rho]", ",", "\[Rho]", ",", "\[Lambda]"}],
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox["]",
               FontColor->RGBColor[1, 0, 1]]}], 
             StyleBox[
              RowBox[{"\[CapitalGamma]", "[", 
               RowBox[{"\[Lambda]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}],
              FontColor->RGBColor[1, 0, 1]]}], 
            StyleBox["+",
             FontColor->RGBColor[1, 0, 1]], 
            StyleBox[
             RowBox[{
              RowBox[{"\[Delta]1\[CapitalGamma]", "[", 
               RowBox[{"\[Rho]", ",", "\[Rho]", ",", "\[Lambda]"}], "]"}], 
              RowBox[{"\[Delta]1\[CapitalGamma]", "[", 
               RowBox[{"\[Lambda]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}]}],
             FontColor->RGBColor[1, 0, 1]], 
            StyleBox["+",
             FontColor->RGBColor[1, 0, 1]], 
            RowBox[{
             RowBox[{"\[CapitalGamma]", 
              StyleBox["[",
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox[
               RowBox[{"\[Rho]", ",", "\[Rho]", ",", "\[Lambda]"}],
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox["]",
               FontColor->RGBColor[1, 0, 1]]}], 
             StyleBox[
              RowBox[{"\[Delta]2\[CapitalGamma]", "[", 
               RowBox[{"\[Lambda]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}],
              FontColor->RGBColor[1, 0, 1]]}], 
            StyleBox["-",
             FontColor->RGBColor[1, 0, 1]], 
            RowBox[{
             RowBox[{"\[Delta]2\[CapitalGamma]", 
              StyleBox["[",
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox[
               RowBox[{"\[Rho]", ",", "\[Nu]", ",", "\[Lambda]"}],
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox["]",
               FontColor->RGBColor[1, 0, 1]]}], 
             StyleBox[
              RowBox[{"\[CapitalGamma]", "[", 
               RowBox[{"\[Lambda]", ",", "\[Rho]", ",", "\[Mu]"}], "]"}],
              FontColor->RGBColor[1, 0, 1]]}], 
            StyleBox["-",
             FontColor->RGBColor[1, 0, 1]], 
            RowBox[{
             RowBox[{"\[Delta]1\[CapitalGamma]", 
              StyleBox["[",
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox[
               RowBox[{"\[Rho]", ",", "\[Nu]", ",", "\[Lambda]"}],
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox["]",
               FontColor->RGBColor[1, 0, 1]]}], 
             StyleBox[
              RowBox[{"\[Delta]1\[CapitalGamma]", "[", 
               RowBox[{"\[Lambda]", ",", "\[Rho]", ",", "\[Mu]"}], "]"}],
              FontColor->RGBColor[1, 0, 1]]}], 
            StyleBox["-",
             FontColor->RGBColor[1, 0, 1]], 
            RowBox[{
             RowBox[{"\[CapitalGamma]", 
              StyleBox["[",
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox[
               RowBox[{"\[Rho]", ",", "\[Nu]", ",", "\[Lambda]"}],
               FontColor->RGBColor[1, 0, 1]], 
              StyleBox["]",
               FontColor->RGBColor[1, 0, 1]]}], 
             StyleBox[
              RowBox[{"\[Delta]2\[CapitalGamma]", "[", 
               RowBox[{"\[Lambda]", ",", "\[Rho]", ",", "\[Mu]"}], "]"}],
              FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}]}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "perturbations", " ", "of", " ", "scalar", " ", "curvature", 
     " ", "R"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Delta]1R", "[", "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       StyleBox[
        RowBox[{"\[Mu]", ",", "\[Nu]"}],
        FontColor->RGBColor[1, 0, 1]], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Mu]", "=", "1"}], "dim"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Nu]", "=", "1"}], "dim"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Delta]1ig", 
             StyleBox["[",
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox[
              RowBox[{"\[Mu]", ",", "\[Nu]"}],
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox["]",
              FontColor->RGBColor[1, 0, 1]]}], 
            StyleBox[
             RowBox[{"R", "[", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}],
             FontColor->RGBColor[1, 0, 1]]}], "+", 
           RowBox[{
            RowBox[{"ig", 
             StyleBox["[",
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox[
              RowBox[{"[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}],
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox["]",
              FontColor->RGBColor[1, 0, 1]]}], 
            StyleBox[
             RowBox[{"\[Delta]1R", "[", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}],
             FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Delta]2R", "[", "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       StyleBox[
        RowBox[{"\[Mu]", ",", "\[Nu]"}],
        FontColor->RGBColor[1, 0, 1]], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Mu]", "=", "1"}], "dim"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Nu]", "=", "1"}], "dim"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Delta]2ig", 
             StyleBox["[",
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox[
              RowBox[{"\[Mu]", ",", "\[Nu]"}],
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox["]",
              FontColor->RGBColor[1, 0, 1]]}], 
            StyleBox[
             RowBox[{"R", "[", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}],
             FontColor->RGBColor[1, 0, 1]]}], 
           StyleBox["+",
            FontColor->RGBColor[1, 0, 1]], 
           RowBox[{
            RowBox[{"\[Delta]1ig", 
             StyleBox["[",
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox[
              RowBox[{"\[Mu]", ",", "\[Nu]"}],
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox["]",
              FontColor->RGBColor[1, 0, 1]]}], 
            StyleBox[
             RowBox[{"\[Delta]1R", "[", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}],
             FontColor->RGBColor[1, 0, 1]]}], "+", 
           RowBox[{
            RowBox[{"ig", 
             StyleBox["[",
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox[
              RowBox[{"[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}],
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox["]",
              FontColor->RGBColor[1, 0, 1]]}], 
            StyleBox[
             RowBox[{"\[Delta]2R", "[", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}],
             FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"The", " ", "perturbations", " ", "of", " ", 
      SqrtBox[
       RowBox[{"-", "g"}]]}], ":=", "sqtg"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]1sqtg", "[", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "\[Sigma]"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{
         FractionBox["1", "2"], 
         SuperscriptBox[
          RowBox[{"a", "[", "r", "]"}], "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Lambda]", "=", "1"}], "dim"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"\[Sigma]", "=", "1"}], "dim"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ig", "[", 
              RowBox[{"[", 
               RowBox[{"\[Lambda]", ",", "\[Sigma]"}], "]"}], "]"}], 
             RowBox[{"\[Delta]g", "[", 
              RowBox[{"[", 
               RowBox[{"\[Lambda]", ",", "\[Sigma]"}], "]"}], "]"}]}], 
            ")"}]}]}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]2sqtg", "[", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "\[Sigma]"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{
         FractionBox["1", "8"], 
         SuperscriptBox[
          RowBox[{"a", "[", "r", "]"}], "2"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"\[Lambda]", "=", "1"}], "dim"], 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"\[Sigma]", "=", "1"}], "dim"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"ig", "[", 
                  RowBox[{"[", 
                   RowBox[{"\[Lambda]", ",", "\[Sigma]"}], "]"}], "]"}], 
                 RowBox[{"\[Delta]g", "[", 
                  RowBox[{"[", 
                   RowBox[{"\[Lambda]", ",", "\[Sigma]"}], "]"}], "]"}]}], 
                ")"}]}]}], ")"}], "2"], "+", 
           RowBox[{"2", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"\[Lambda]", "=", "1"}], "dim"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"\[Sigma]", "=", "1"}], "dim"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]g", "[", 
                 RowBox[{"[", 
                  RowBox[{"\[Lambda]", ",", "\[Sigma]"}], "]"}], "]"}], 
                RowBox[{"\[Delta]1ig", "[", 
                 RowBox[{"\[Lambda]", ",", "\[Sigma]"}], "]"}]}], 
               ")"}]}]}]}]}], ")"}]}], "]"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalX]", "[", "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       StyleBox[
        RowBox[{"\[Mu]", ",", "\[Nu]"}],
        FontColor->RGBColor[1, 0, 1]], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Mu]", "=", "1"}], "dim"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Nu]", "=", "1"}], "dim"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ig", 
             StyleBox["[",
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox[
              RowBox[{"[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}],
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox["]",
              FontColor->RGBColor[1, 0, 1]]}], 
            StyleBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Mu]", "]"}]], 
               RowBox[{"\[CurlyPhi]", "[", "r", "]"}]}], ")"}],
             FontColor->RGBColor[1, 0, 1]], 
            StyleBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Nu]", "]"}]], 
               RowBox[{"\[CurlyPhi]", "[", "r", "]"}]}], ")"}],
             FontColor->RGBColor[1, 0, 1]]}], ")"}]}]}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]1\[ScriptCapitalX]", "[", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Mu]", "=", "1"}], "dim"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Nu]", "=", "1"}], "dim"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], 
             RowBox[{"\[Delta]1ig", "[", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Mu]", "]"}]], 
               RowBox[{"\[CurlyPhi]", "[", "r", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Nu]", "]"}]], 
               RowBox[{"\[CurlyPhi]", "[", "r", "]"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"ig", "[", 
              RowBox[{"[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Mu]", "]"}]], 
               RowBox[{"\[CurlyPhi]", "[", "r", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Nu]", "]"}]], 
               RowBox[{"\[Delta]\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]2\[ScriptCapitalX]", "[", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Mu]", "=", "1"}], "dim"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Nu]", "=", "1"}], "dim"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], 
             RowBox[{"\[Delta]2ig", "[", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Mu]", "]"}]], 
               RowBox[{"\[CurlyPhi]", "[", "r", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Nu]", "]"}]], 
               RowBox[{"\[CurlyPhi]", "[", "r", "]"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"\[Delta]1ig", "[", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Mu]", "]"}]], 
               RowBox[{"\[CurlyPhi]", "[", "r", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Nu]", "]"}]], 
               RowBox[{"\[Delta]\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"ig", "[", 
              RowBox[{"[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Mu]", "]"}]], 
               RowBox[{"\[Delta]\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Nu]", "]"}]], 
               RowBox[{"\[Delta]\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"X", "[", "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       StyleBox[
        RowBox[{"\[Mu]", ",", "\[Nu]"}],
        FontColor->RGBColor[1, 0, 1]], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Mu]", "=", "1"}], "dim"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Nu]", "=", "1"}], "dim"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ig", 
             StyleBox["[",
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox[
              RowBox[{"[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}],
              FontColor->RGBColor[1, 0, 1]], 
             StyleBox["]",
              FontColor->RGBColor[1, 0, 1]]}], 
            StyleBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Mu]", "]"}]], 
               RowBox[{"\[Phi]", "[", "r", "]"}]}], ")"}],
             FontColor->RGBColor[1, 0, 1]], 
            StyleBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Nu]", "]"}]], 
               RowBox[{"\[Phi]", "[", "r", "]"}]}], ")"}],
             FontColor->RGBColor[1, 0, 1]]}], ")"}]}]}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]1X", "[", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Mu]", "=", "1"}], "dim"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Nu]", "=", "1"}], "dim"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], 
             RowBox[{"\[Delta]1ig", "[", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Mu]", "]"}]], 
               RowBox[{"\[Phi]", "[", "r", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Nu]", "]"}]], 
               RowBox[{"\[Phi]", "[", "r", "]"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"ig", "[", 
              RowBox[{"[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Mu]", "]"}]], 
               RowBox[{"\[Phi]", "[", "r", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Nu]", "]"}]], 
               RowBox[{"\[Delta]\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Second", " ", "order", " ", "perturbation", " ", "of", " ", "the", " ", 
     "kinetic", " ", "term", " ", "of", " ", "\[Phi]"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]2X", "[", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Mu]", "=", "1"}], "dim"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Nu]", "=", "1"}], "dim"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], 
             RowBox[{"\[Delta]2ig", "[", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Mu]", "]"}]], 
               RowBox[{"\[Phi]", "[", "r", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Nu]", "]"}]], 
               RowBox[{"\[Phi]", "[", "r", "]"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"\[Delta]1ig", "[", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Mu]", "]"}]], 
               RowBox[{"\[Phi]", "[", "r", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Nu]", "]"}]], 
               RowBox[{"\[Delta]\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"ig", "[", 
              RowBox[{"[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Mu]", "]"}]], 
               RowBox[{"\[Delta]\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"x", "[", "\[Nu]", "]"}]], 
               RowBox[{"\[Delta]\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]1L", "[", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"L\[Phi]", "[", "r", "]"}], 
          RowBox[{"\[Delta]\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"LX", "[", "r", "]"}], 
          RowBox[{"\[Delta]1X", "[", "]"}]}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]2L", "[", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"LX\[Phi]", "[", "r", "]"}], 
          RowBox[{"\[Delta]\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"\[Delta]1X", "[", "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"L\[Phi]\[Phi]", "[", "r", "]"}], 
          SuperscriptBox[
           RowBox[{"\[Delta]\[Phi]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"LXX", "[", "r", "]"}], 
          SuperscriptBox[
           RowBox[{"\[Delta]1X", "[", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"LX", "[", "r", "]"}], 
          RowBox[{"\[Delta]2X", "[", "]"}]}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]1Ltot", "[", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]1sqtg", "[", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ScriptCapitalX]", "[", "]"}], "+", 
            RowBox[{
             RowBox[{"\[CurlyPhi]", "[", "r", "]"}], 
             RowBox[{"R", "[", "]"}]}], "+", 
            RowBox[{"\[Kappa]", " ", 
             RowBox[{"L", "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"a", "[", "r", "]"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Delta]1\[ScriptCapitalX]", "[", "]"}], "+", 
            RowBox[{
             RowBox[{"\[Delta]\[CurlyPhi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"R", "[", "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[CurlyPhi]", "[", "r", "]"}], 
             RowBox[{"\[Delta]1R", "[", "]"}]}], "+", 
            RowBox[{"\[Kappa]", " ", 
             RowBox[{"\[Delta]1L", "[", "]"}]}]}], ")"}]}]}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]2Ltot", "[", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]2sqtg", "[", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ScriptCapitalX]", "[", "]"}], "+", 
            RowBox[{
             RowBox[{"\[CurlyPhi]", "[", "r", "]"}], 
             RowBox[{"R", "[", "]"}]}], "+", 
            RowBox[{"\[Kappa]", " ", 
             RowBox[{"L", "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Delta]1sqtg", "[", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Delta]1\[ScriptCapitalX]", "[", "]"}], "+", 
            RowBox[{
             RowBox[{"\[Delta]\[CurlyPhi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"R", "[", "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[CurlyPhi]", "[", "r", "]"}], 
             RowBox[{"\[Delta]1R", "[", "]"}]}], "+", 
            RowBox[{"\[Kappa]", " ", 
             RowBox[{"\[Delta]1L", "[", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"a", "[", "r", "]"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Delta]2\[ScriptCapitalX]", "[", "]"}], "+", 
            RowBox[{
             RowBox[{"\[Delta]\[CurlyPhi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"\[Delta]1R", "[", "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[CurlyPhi]", "[", "r", "]"}], 
             RowBox[{"\[Delta]2R", "[", "]"}]}], "+", 
            RowBox[{"\[Kappa]", " ", 
             RowBox[{"\[Delta]2L", "[", "]"}]}]}], ")"}]}]}], "]"}]}], 
      "]"}]}], ";"}]}]}]], "Input",
 CellFrame->True,
 CellChangeTimes->{{3.759057094403038*^9, 3.759057137333125*^9}, {
   3.759057211743802*^9, 3.759057381290679*^9}, {3.759057545395453*^9, 
   3.759057564057556*^9}, {3.759057601138125*^9, 3.75905762825916*^9}, {
   3.789678107418088*^9, 3.7896781116641903`*^9}, {3.789678182026375*^9, 
   3.7896781860374527`*^9}, {3.789678395164371*^9, 3.7896783984390917`*^9}, {
   3.789678454952181*^9, 3.789678484326003*^9}, 3.789678527719822*^9, {
   3.7896785627445793`*^9, 3.7896785724318027`*^9}, {3.789678614421101*^9, 
   3.7896786646960793`*^9}, {3.78967878695472*^9, 3.7896788130385103`*^9}, {
   3.789678910705612*^9, 3.789678916272171*^9}, {3.789678988817287*^9, 
   3.789679025438501*^9}, {3.7896792617917557`*^9, 3.789679283626535*^9}, {
   3.7896816138218117`*^9, 3.789681712441774*^9}, {3.7896823013273077`*^9, 
   3.789682372337599*^9}, {3.789684224787877*^9, 3.789684235184816*^9}, {
   3.789684265948676*^9, 3.7896843306415663`*^9}, {3.7896857408862333`*^9, 
   3.789686091390204*^9}, {3.789686149586475*^9, 3.789686167064357*^9}, {
   3.789686226809259*^9, 3.7896863771921587`*^9}, {3.789686691523095*^9, 
   3.789686695856412*^9}, {3.7896871433029413`*^9, 3.789687228310981*^9}, {
   3.789687278970127*^9, 3.789687339012309*^9}, {3.789700468849859*^9, 
   3.789700522493737*^9}, {3.7897015323038273`*^9, 3.789701584015915*^9}, {
   3.7897027469354067`*^9, 3.789702747778913*^9}, {3.7897027866474447`*^9, 
   3.7897028166964903`*^9}, {3.789702873835091*^9, 3.789702885973221*^9}, {
   3.789702990498192*^9, 3.7897030322794523`*^9}, {3.789703098148395*^9, 
   3.7897031677744083`*^9}, {3.7897032193687153`*^9, 3.789703365954938*^9}, {
   3.789703429573255*^9, 3.7897035153264093`*^9}, {3.789703591649728*^9, 
   3.7897036125509233`*^9}, {3.789704591188981*^9, 3.789704594888507*^9}, {
   3.789704631968274*^9, 3.789704659529758*^9}, {3.8073302460826592`*^9, 
   3.8073303471596065`*^9}, {3.807330396323227*^9, 3.807330419354128*^9}, {
   3.8073304754482927`*^9, 3.807330508190378*^9}, {3.8096042518310013`*^9, 
   3.8096042524075103`*^9}, {3.8096043004340134`*^9, 3.809604312691864*^9}, {
   3.8096044676953473`*^9, 3.8096045470724945`*^9}, {3.809604578170788*^9, 
   3.8096045989396563`*^9}, {3.809604837220583*^9, 3.80960488468725*^9}, {
   3.809604925904604*^9, 3.8096049519839745`*^9}, {3.809605033356516*^9, 
   3.809605264898634*^9}, {3.8096052992479124`*^9, 3.809605345219165*^9}, {
   3.8096054111650844`*^9, 3.8096054333317666`*^9}, 3.809605529124302*^9, {
   3.809605572548521*^9, 3.809605626284264*^9}, 3.8096434998726964`*^9, {
   3.809644001711256*^9, 3.8096440382067895`*^9}, 3.809644069006364*^9, {
   3.8096442183225727`*^9, 3.8096444724856205`*^9}, {3.8096445282646227`*^9, 
   3.8096445639842806`*^9}, {3.8096445976652784`*^9, 3.809644810856555*^9}, {
   3.8096449823926325`*^9, 3.809645024410598*^9}, {3.8096452846321383`*^9, 
   3.8096453925728254`*^9}, {3.8096454345786824`*^9, 
   3.8096457547506776`*^9}, {3.8096459411210823`*^9, 
   3.8096460431088896`*^9}, {3.809646083319609*^9, 3.809646108103424*^9}, {
   3.809646170224351*^9, 3.8096462959264245`*^9}, {3.80964768252927*^9, 
   3.809647768098908*^9}, {3.809648083426586*^9, 3.8096483601290355`*^9}, {
   3.8096484051777124`*^9, 3.809648405562004*^9}, {3.809648824045597*^9, 
   3.8096488799093046`*^9}, {3.809649904157894*^9, 3.8096502695317*^9}, 
   3.809653199181205*^9, {3.8096533339166985`*^9, 3.809653353182002*^9}, {
   3.809680406945159*^9, 3.809680410016223*^9}, 3.8096865258028307`*^9, {
   3.809687143978774*^9, 3.8096872323069344`*^9}, {3.8096872847030544`*^9, 
   3.809687382721032*^9}, {3.809687456971861*^9, 3.809687658434162*^9}, {
   3.809687689060437*^9, 3.809687716279277*^9}, {3.809687765728553*^9, 
   3.8096882634785223`*^9}, {3.809688323480094*^9, 3.809688326347675*^9}, {
   3.809688437811371*^9, 3.8096884560617695`*^9}, {3.809688670740788*^9, 
   3.8096886709108152`*^9}, {3.8096889141691265`*^9, 
   3.8096889443351817`*^9}, {3.809688993696886*^9, 3.80968910270956*^9}, {
   3.809689164818078*^9, 3.8096891855449305`*^9}, {3.809693262414693*^9, 
   3.809693268761449*^9}, {3.80972596327617*^9, 3.8097260979577513`*^9}, {
   3.809726159013673*^9, 3.809726234578017*^9}, {3.809727796466253*^9, 
   3.809727798549282*^9}, {3.809727834797138*^9, 3.8097279536715136`*^9}, 
   3.80972804283212*^9, {3.809728099382267*^9, 3.8097281942602253`*^9}, {
   3.8097284908300724`*^9, 3.8097284921286397`*^9}, {3.8097286317731757`*^9, 
   3.809728634258175*^9}, {3.809728775670286*^9, 3.809728838670857*^9}, {
   3.80972888998236*^9, 3.80972889720559*^9}, {3.8097290448836904`*^9, 
   3.8097290832025027`*^9}, {3.8097291150460777`*^9, 3.809729130371138*^9}, {
   3.809729185811878*^9, 3.809729324843415*^9}, {3.8097293717718124`*^9, 
   3.809729496258957*^9}, {3.8097295289802322`*^9, 3.8097295649038553`*^9}, {
   3.8097296287528343`*^9, 3.8097297277731457`*^9}, {3.8097297595292645`*^9, 
   3.809729761167873*^9}, {3.8097298063503513`*^9, 3.809729806991351*^9}, {
   3.8097299602550726`*^9, 3.809729961283953*^9}, {3.8097301289277277`*^9, 
   3.809730189202571*^9}, {3.8097302430676537`*^9, 3.809730279954827*^9}, {
   3.809730328418105*^9, 3.8097303442608166`*^9}, {3.8097303806783094`*^9, 
   3.809730413893141*^9}, {3.8097304545768275`*^9, 3.8097304648476753`*^9}, {
   3.809730518519561*^9, 3.8097305187335453`*^9}, {3.809730565188945*^9, 
   3.8097306058530293`*^9}, {3.8097306546616707`*^9, 3.809730749623911*^9}, {
   3.8097364715023327`*^9, 3.8097364737384863`*^9}, {3.8097365255908637`*^9, 
   3.8097365275060205`*^9}, {3.809736590698472*^9, 3.809736609072667*^9}, {
   3.809750476993899*^9, 3.809750529631473*^9}, {3.8097505937838583`*^9, 
   3.8097506108278265`*^9}, {3.809750854595237*^9, 3.8097508577408595`*^9}, {
   3.8097714717896852`*^9, 3.809771490222725*^9}, {3.809773713422468*^9, 
   3.8097737358816376`*^9}, {3.8097738095755906`*^9, 3.8097738133216453`*^9}, 
   3.8098578748021855`*^9, {3.8098579869363203`*^9, 3.8098580553681173`*^9}, {
   3.8098584915855165`*^9, 3.809858633618713*^9}, {3.80985904955875*^9, 
   3.809859135665118*^9}, {3.809859173859674*^9, 3.809859179743992*^9}, {
   3.809859228118129*^9, 3.809859229542833*^9}, {3.8098592712670994`*^9, 
   3.8098593385810003`*^9}, {3.8098595489933186`*^9, 3.809859630443638*^9}, {
   3.809859684527335*^9, 3.809859708830908*^9}, {3.809859762657276*^9, 
   3.809859785528284*^9}, {3.8098604383924255`*^9, 3.8098605552593794`*^9}, {
   3.8098605935599437`*^9, 3.8098606457441816`*^9}, {3.8098606933906612`*^9, 
   3.8098606996271715`*^9}, {3.8098608438496485`*^9, 3.809860888039268*^9}, {
   3.809860937465439*^9, 3.8098610141973524`*^9}, {3.809861058185173*^9, 
   3.8098610651349497`*^9}, {3.809861099446761*^9, 3.8098612137033043`*^9}, {
   3.8098613148666673`*^9, 3.809861588428746*^9}, {3.809861695060152*^9, 
   3.8098617036314735`*^9}, {3.8098621130071297`*^9, 
   3.8098621234551783`*^9}, {3.8104666048272257`*^9, 
   3.8104666259631367`*^9}, {3.8104666648803*^9, 3.810466712969939*^9}, {
   3.810468574875773*^9, 3.8104687501179028`*^9}, {3.810470957862068*^9, 
   3.8104709591561117`*^9}, {3.811939584834838*^9, 3.8119396011425333`*^9}, {
   3.8119573277476835`*^9, 3.811957389397585*^9}, {3.8119574371637225`*^9, 
   3.8119574500498123`*^9}, {3.811959620506625*^9, 3.8119596357614408`*^9}, {
   3.8119596725543857`*^9, 3.8119597168989563`*^9}, {3.8119597594504647`*^9, 
   3.8119598182057805`*^9}, {3.811966169906666*^9, 3.811966223868064*^9}, {
   3.811966432117222*^9, 3.81196643314487*^9}, {3.8119970197048965`*^9, 
   3.8119970448267565`*^9}, {3.8119982423875055`*^9, 3.811998244777999*^9}, {
   3.8120068497174587`*^9, 3.8120068825947123`*^9}, 3.8120071260819445`*^9, {
   3.8120073658191123`*^9, 3.8120073690104265`*^9}, 3.812007474001466*^9, {
   3.81200762798589*^9, 3.8120076643356934`*^9}, 3.8120077192679806`*^9, {
   3.8120080386527834`*^9, 3.812008055187685*^9}, {3.8120085380337873`*^9, 
   3.812008540802331*^9}, {3.8120094296460285`*^9, 3.812009633926214*^9}, {
   3.8120098440146437`*^9, 3.812009940139947*^9}, {3.812009974907216*^9, 
   3.812009980216878*^9}, {3.812010635309727*^9, 3.8120106387918425`*^9}, {
   3.812012497553955*^9, 3.812012513450577*^9}, {3.8120129264572153`*^9, 
   3.8120129466003337`*^9}, 3.812013258181575*^9, {3.812013318936097*^9, 
   3.812013319509197*^9}, {3.8120134018304152`*^9, 3.81201359557968*^9}, {
   3.812102244327936*^9, 3.812102246405163*^9}, {3.812365237382161*^9, 
   3.812365301934537*^9}, {3.812365354990218*^9, 3.812365364878776*^9}, 
   3.846018694896039*^9, 3.8460189673229227`*^9, {3.846019010314439*^9, 
   3.846019046601103*^9}, {3.8460204953399143`*^9, 3.8460206021368637`*^9}, {
   3.8460206396886473`*^9, 3.846020798869136*^9}, {3.846020830573615*^9, 
   3.8460209485478992`*^9}, {3.846021119721386*^9, 3.8460211198553743`*^9}, {
   3.846021358611889*^9, 3.846021379908968*^9}, {3.8460214231176147`*^9, 
   3.8460214433780413`*^9}, 3.846021481078971*^9, {3.846021511718336*^9, 
   3.8460215447237062`*^9}, {3.846021586644334*^9, 3.846021682079484*^9}, {
   3.846021720483676*^9, 3.846021828370523*^9}, {3.846021874840016*^9, 
   3.846021898005354*^9}, {3.8460219780220222`*^9, 3.846021987006195*^9}, 
   3.8460220462711067`*^9, {3.846022099844296*^9, 3.84602237325627*^9}, {
   3.8460227378706627`*^9, 3.8460229350809813`*^9}, {3.846053932086841*^9, 
   3.846053965922641*^9}, {3.846065275644821*^9, 3.846065281648182*^9}, {
   3.846128009641436*^9, 3.84612801436349*^9}, {3.846235960489724*^9, 
   3.846235963251115*^9}, 3.846818784749259*^9, {3.8481999755087085`*^9, 
   3.8482000240124245`*^9}, {3.848206026471057*^9, 3.848206066465716*^9}, {
   3.8482125251302013`*^9, 3.8482125303993893`*^9}, {3.848222085747283*^9, 
   3.848222097425733*^9}},
 Background->GrayLevel[
  0.849989],ExpressionUUID->"04341ae6-822b-4813-8b7b-6783a6645511"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. The results of \[Delta]1Ltot[ ] and \[Delta]2Ltot[ ]", "Section",
 CellChangeTimes->{{3.848212868881568*^9, 3.848212888248472*^9}, {
  3.8482137999845467`*^9, 
  3.848213801611897*^9}},ExpressionUUID->"0c328a02-c72a-4f12-a3f5-\
b8001193115c"],

Cell[CellGroupData[{

Cell["\<\
3.1 The first-order perturbation of Ltot can be separated into five parts, \
from which we can read out the background field equations.\
\>", "Subsection",
 CellChangeTimes->{{3.848212914246252*^9, 3.8482129185547237`*^9}, {
  3.848213023721325*^9, 
  3.848213042231996*^9}},ExpressionUUID->"ccfa7d39-6019-4f5e-a6ed-\
9f2fdc68effa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]1Ltotal", "=", 
   RowBox[{
    RowBox[{"\[Delta]1Ltot", "[", "]"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]1L\[CapitalPhi]", "=", 
  RowBox[{
   RowBox[{"\[Delta]1Ltotal", "-", 
    RowBox[{"(", 
     RowBox[{"\[Delta]1Ltotal", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["\[CapitalPhi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[CapitalPhi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}]}], 
     ")"}]}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]1L\[Delta]\[CurlyPhi]", "=", 
  RowBox[{
   RowBox[{"\[Delta]1Ltotal", "-", 
    RowBox[{"(", 
     RowBox[{"\[Delta]1Ltotal", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Delta]\[CurlyPhi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]\[CurlyPhi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}]}], 
     ")"}]}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]1L\[Delta]\[Phi]", "=", 
  RowBox[{
   RowBox[{"\[Delta]1Ltotal", "-", 
    RowBox[{"(", 
     RowBox[{"\[Delta]1Ltotal", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Delta]\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}]}], 
     ")"}]}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]1Lh00", "=", 
  RowBox[{
   RowBox[{"\[Delta]1Ltotal", "-", 
    RowBox[{"(", 
     RowBox[{"\[Delta]1Ltotal", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["h00", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["h00", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{"h00", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}]}], 
     ")"}]}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]1Lhrr", "=", 
  RowBox[{
   RowBox[{"\[Delta]1Ltotal", "-", 
    RowBox[{"(", 
     RowBox[{"\[Delta]1Ltotal", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["hrr", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["hrr", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{"hrr", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}]}], 
     ")"}]}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "\[Delta]1Ltotal", "-", "\[Delta]1L\[CapitalPhi]", "-", 
   "\[Delta]1L\[Delta]\[CurlyPhi]", "-", "\[Delta]1L\[Delta]\[Phi]", "-", 
   "\[Delta]1Lh00", "-", "\[Delta]1Lhrr"}], "//", "Expand", " ", 
  RowBox[{"(*", 
   RowBox[{"check", " ", "no", " ", "terms", " ", "are", " ", "left"}], 
   "*)"}]}]}], "Input",
 CellFrame->0.5,
 CellChangeTimes->{{3.8482063168096237`*^9, 3.848206330011726*^9}, 
   3.848206506262869*^9, 3.848206685591201*^9, {3.848206737120302*^9, 
   3.8482067380912943`*^9}, 3.8482081446362743`*^9, 3.8482082229870853`*^9, 
   3.848211605418832*^9, {3.8482116516039953`*^9, 3.848212009157731*^9}, {
   3.848212175057423*^9, 3.848212192490471*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[515]:=",ExpressionUUID->"76795ede-65f5-42c6-a8b8-e314498ea8bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"\[CurlyPhi]", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"\[CurlyPhi]", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8482116060251493`*^9, {3.848211740136566*^9, 3.848211765705493*^9}, {
   3.848211832509547*^9, 3.848211861430081*^9}, {3.848211945909197*^9, 
   3.848211982163859*^9}, 3.848212036826045*^9, 3.848217645681192*^9},
 CellLabel->
  "Out[516]=",ExpressionUUID->"c7baaa98-357d-45fc-b8d6-836694d7e877"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"\[Delta]\[CurlyPhi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}], "-", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[CurlyPhi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[CurlyPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8482116060251493`*^9, {3.848211740136566*^9, 3.848211765705493*^9}, {
   3.848211832509547*^9, 3.848211861430081*^9}, {3.848211945909197*^9, 
   3.848211982163859*^9}, 3.848212036826045*^9, 3.84821764568372*^9},
 CellLabel->
  "Out[517]=",ExpressionUUID->"b87a90f8-3495-439c-9bf8-1eb153cdd037"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", 
     RowBox[{"A", "[", "r", "]"}]}]], " ", "\[Kappa]", " ", 
   RowBox[{"L\[Phi]", "[", "r", "]"}], " ", 
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{"\[Kappa]", " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8482116060251493`*^9, {3.848211740136566*^9, 3.848211765705493*^9}, {
   3.848211832509547*^9, 3.848211861430081*^9}, {3.848211945909197*^9, 
   3.848211982163859*^9}, 3.848212036826045*^9, 3.848217645685975*^9},
 CellLabel->
  "Out[518]=",ExpressionUUID->"e224112a-b2e8-49bf-996d-cc5d1e83534b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", 
     RowBox[{"A", "[", "r", "]"}]}]], " ", "\[Kappa]", " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"L", "[", "r", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[CurlyPhi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"\[CurlyPhi]", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}], "+", 
  RowBox[{
   RowBox[{"\[CurlyPhi]", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"\[CurlyPhi]", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8482116060251493`*^9, {3.848211740136566*^9, 3.848211765705493*^9}, {
   3.848211832509547*^9, 3.848211861430081*^9}, {3.848211945909197*^9, 
   3.848211982163859*^9}, 3.848212036826045*^9, 3.848217645688334*^9},
 CellLabel->
  "Out[519]=",ExpressionUUID->"41dc7e55-782d-4388-8a8a-651110fc39ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", 
     RowBox[{"A", "[", "r", "]"}]}]], " ", "\[Kappa]", " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"L", "[", "r", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Kappa]", " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[CurlyPhi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"\[CurlyPhi]", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}], "+", 
  RowBox[{
   RowBox[{"\[CurlyPhi]", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["hrr", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"\[CurlyPhi]", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["hrr", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8482116060251493`*^9, {3.848211740136566*^9, 3.848211765705493*^9}, {
   3.848211832509547*^9, 3.848211861430081*^9}, {3.848211945909197*^9, 
   3.848211982163859*^9}, 3.848212036826045*^9, 3.848217645691337*^9},
 CellLabel->
  "Out[520]=",ExpressionUUID->"4e6a965e-2d05-4e17-8aee-8a4f5d61e580"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8482116060251493`*^9, {3.848211740136566*^9, 3.848211765705493*^9}, {
   3.848211832509547*^9, 3.848211861430081*^9}, {3.848211945909197*^9, 
   3.848211982163859*^9}, 3.848212036826045*^9, 3.848217645694571*^9},
 CellLabel->
  "Out[521]=",ExpressionUUID->"29590d21-ba84-4df8-9231-307da7bfb7f3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3.2 The dilaton gauge and the background field equations help us to \
simplify ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Delta]2Ltot", "[", " ", "]"}], TraditionalForm]],ExpressionUUID->
  "05b8816d-54d4-49aa-a783-6496e779abfc"],
 ". Let us call the result Simpd2L."
}], "Subsection",
 CellChangeTimes->{{3.8482129889943542`*^9, 3.848213011784328*^9}, {
  3.848213072456365*^9, 3.848213082914053*^9}, {3.848213386015251*^9, 
  3.8482134165656023`*^9}, {3.848213485572637*^9, 3.8482135152085333`*^9}, {
  3.8482138150667953`*^9, 
  3.8482138155436773`*^9}},ExpressionUUID->"e1f64bd0-b553-4f16-820c-\
97047ca5da0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simpd2L", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]2Ltot", "[", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Delta]\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Delta]\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
            RowBox[{
             RowBox[{"\[Delta]\[CurlyPhi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}]}], 
           "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[CurlyPhi]", "''"}], "[", "r", "]"}], "\[Rule]", " ", 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"A", "''"}], "[", "r", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CurlyPhi]", "'"}], "[", "r", "]"}], "\[Rule]", " ", 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"A", "'"}], "[", "r", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"\[CurlyPhi]", "[", "r", "]"}], "\[Rule]", " ", 
            RowBox[{"2", 
             RowBox[{"A", "[", "r", "]"}]}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"L", "[", "r", "]"}], "\[Rule]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"A", "[", "r", "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["A", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["A", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
            "\[Kappa]"]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"L\[Phi]", "[", "r", "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"A", "[", "r", "]"}]}]]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["LX", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{"LX", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["A", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
           RowBox[{"\[Kappa]", " ", 
            RowBox[{"LX", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}],
        "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["X", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"X", "[", "r", "]"}]}]]}]}], "}"}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellFrame->0.5,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[522]:=",ExpressionUUID->"1057bb76-da6c-4e99-a02c-1238eb0a6ae6"],

Cell[TextData[{
 StyleBox["Simpd2L can be separated into four parts. ",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["But be careful",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[", there are cross terms, don\[CloseCurlyQuote]t overcount them!",
  FontColor->RGBColor[0, 0, 1]]
}], "Text",
 CellChangeTimes->{{3.848212749641594*^9, 3.848212768037459*^9}, {
  3.848213093022634*^9, 3.8482130977934933`*^9}, {3.8482131373210497`*^9, 
  3.848213166752899*^9}, {3.848213532909108*^9, 3.84821354306461*^9}, {
  3.8482135943615007`*^9, 3.848213621257566*^9}, {3.8482138256198187`*^9, 
  3.848213834776194*^9}},ExpressionUUID->"ab813aab-30c1-4478-802d-\
57660cafb8ee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[CapitalPhi]Terms", "=", 
  RowBox[{
   RowBox[{"Simpd2L", "-", 
    RowBox[{"(", 
     RowBox[{"Simpd2L", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["\[CapitalPhi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[CapitalPhi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[CapitalPhi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{"\[CapitalPhi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}]}], 
     ")"}]}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TermsNo\[CapitalPhi]", "=", 
   RowBox[{"Simpd2L", "-", "\[CapitalPhi]Terms"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
   "prevent", " ", "overcounting", " ", "the", " ", "cross", " ", "terms"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"h00Terms", "=", 
   RowBox[{"TermsNo\[CapitalPhi]", "-", 
    RowBox[{"(", 
     RowBox[{"TermsNo\[CapitalPhi]", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["h00", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["h00", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["h00", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["h00", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{"h00", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TermsNo\[CapitalPhi]Noh00", "=", 
   RowBox[{
    RowBox[{"Simpd2L", "-", "\[CapitalPhi]Terms", "-", "h00Terms"}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"hrrTerms", "=", 
  RowBox[{
   RowBox[{"TermsNo\[CapitalPhi]Noh00", "-", 
    RowBox[{"(", 
     RowBox[{"TermsNo\[CapitalPhi]Noh00", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["hrr", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["hrr", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["hrr", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["hrr", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{"hrr", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}]}], 
     ")"}]}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]\[Phi]Terms", "=", 
  RowBox[{
   RowBox[{"TermsNo\[CapitalPhi]Noh00", "-", "hrrTerms"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Simpd2L", "-", "\[CapitalPhi]Terms", "-", "h00Terms", "-", "hrrTerms", "-",
    "\[Delta]\[Phi]Terms"}], "//", "Expand", 
  RowBox[{"(*", 
   RowBox[{"check", " ", "no", " ", "terms", " ", "are", " ", "left"}], 
   "*)"}]}]}], "Input",
 CellFrame->0.5,
 CellChangeTimes->{{3.846212208789522*^9, 3.846212212874032*^9}, {
   3.846212258731398*^9, 3.846212274968944*^9}, {3.846212326196354*^9, 
   3.846212326641349*^9}, 3.8462124509030046`*^9, 3.846234960832012*^9, {
   3.846235054070681*^9, 3.84623517479031*^9}, {3.846235272284287*^9, 
   3.846235329444632*^9}, {3.846235400621834*^9, 3.8462354937332582`*^9}, 
   3.846235565560708*^9, {3.846235608164407*^9, 3.846235651259218*^9}, {
   3.846235778935405*^9, 3.846235795187017*^9}, {3.846235897341496*^9, 
   3.846235937964127*^9}, {3.846236041547061*^9, 3.846236042031005*^9}, 
   3.846236082500867*^9, {3.846238438825536*^9, 3.846238453688471*^9}, {
   3.846238508828519*^9, 3.846238557042604*^9}, {3.846238596316519*^9, 
   3.846238621284936*^9}, {3.846238893811038*^9, 3.846238998871072*^9}, {
   3.846239057578226*^9, 3.846239135287776*^9}, {3.846276451960414*^9, 
   3.846276501987352*^9}, {3.84627676455431*^9, 3.846276832482236*^9}, {
   3.8464504898090363`*^9, 3.8464504971977797`*^9}, 3.846450533610688*^9, {
   3.8464505954828053`*^9, 3.846450670915166*^9}, {3.8468148191732407`*^9, 
   3.8468148479206333`*^9}, 3.8468150027782183`*^9, {3.846818892766096*^9, 
   3.8468189197019176`*^9}, 3.846920540556887*^9, {3.848206779567993*^9, 
   3.848206784723055*^9}, {3.848206817182599*^9, 3.848206878227088*^9}, {
   3.848213225486763*^9, 3.84821335697715*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[645]:=",ExpressionUUID->"d49bd028-011e-454f-acca-906028ce90fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"\[CapitalPhi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"\[CapitalPhi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Kappa]", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"\[CapitalPhi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["hrr", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{"\[Kappa]", " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["hrr", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.848212732390258*^9, 3.8482132862780523`*^9, 
  3.8482133579916153`*^9, 3.848217525849144*^9, 3.848217655845244*^9, 
  3.848218595901526*^9},
 CellLabel->
  "Out[645]=",ExpressionUUID->"feadc30d-4ca0-49a1-8087-4658d68cff7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"h00", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Kappa]", " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Kappa]", " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["LX", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}], "+", 
  FractionBox[
   RowBox[{"\[Kappa]", " ", 
    RowBox[{"h00", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"LX", "[", "r", "]"}], " ", 
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["X", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"X", "[", "r", "]"}]}]], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[Kappa]", " ", 
   SuperscriptBox[
    RowBox[{"h00", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[Kappa]", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"h00", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[Kappa]", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["h00", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["hrr", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["hrr", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Kappa]", " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["hrr", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["hrr", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.848212732390258*^9, 3.8482132862780523`*^9, 
  3.8482133579916153`*^9, 3.848217525849144*^9, 3.848217655845244*^9, 
  3.848218595907424*^9},
 CellLabel->
  "Out[646]=",ExpressionUUID->"b189ac00-1a7c-4b6c-a684-1f49f42df9a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"hrr", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "2"]}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"hrr", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Kappa]", " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Kappa]", " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["LX", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[Kappa]", " ", 
    RowBox[{"hrr", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"LX", "[", "r", "]"}], " ", 
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["X", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"X", "[", "r", "]"}]}]], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[Kappa]", " ", 
   SuperscriptBox[
    RowBox[{"hrr", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", "\[Kappa]", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"hrr", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Kappa]", " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"LX\[Phi]", "[", "r", "]"}], " ", 
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"A", "[", "r", "]"}]}]], " ", "\[Kappa]", " ", 
   SuperscriptBox[
    RowBox[{"hrr", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   RowBox[{"LXX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["hrr", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Kappa]", " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"A", "[", "r", "]"}]}]], " ", "\[Kappa]", " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"LXX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["hrr", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["hrr", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.848212732390258*^9, 3.8482132862780523`*^9, 
  3.8482133579916153`*^9, 3.848217525849144*^9, 3.848217655845244*^9, 
  3.848218595915955*^9},
 CellLabel->
  "Out[648]=",ExpressionUUID->"9aeff4b2-c180-45df-9770-6402c61b5cd2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", 
     RowBox[{"A", "[", "r", "]"}]}]], " ", "\[Kappa]", " ", 
   RowBox[{"L\[Phi]\[Phi]", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"]}], "-", 
  RowBox[{"\[Kappa]", " ", 
   RowBox[{"LX\[Phi]", "[", "r", "]"}], " ", 
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Kappa]", " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Delta]\[Phi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"A", "[", "r", "]"}]}]], " ", "\[Kappa]", " ", 
   RowBox[{"LXX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Delta]\[Phi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Kappa]", " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Delta]\[Phi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{3.848212732390258*^9, 3.8482132862780523`*^9, 
  3.8482133579916153`*^9, 3.848217525849144*^9, 3.848217655845244*^9, 
  3.8482185959204493`*^9},
 CellLabel->
  "Out[649]=",ExpressionUUID->"a25223a6-88a0-4b07-a43c-980711d32562"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.848212732390258*^9, 3.8482132862780523`*^9, 
  3.8482133579916153`*^9, 3.848217525849144*^9, 3.848217655845244*^9, 
  3.8482185959232197`*^9},
 CellLabel->
  "Out[650]=",ExpressionUUID->"41f9be70-98b7-4ec6-85eb-904b2fd27076"]
}, Open  ]],

Cell[TextData[StyleBox["To continue, we try to simplify each of the above \
four parts. After doing the partial integrations, don\[CloseCurlyQuote]t \
forget to eliminate A\[CloseCurlyQuote]\[CloseCurlyQuote], \[Phi]\
\[CloseCurlyQuote]\[CloseCurlyQuote],... as we want to express the \
coefficients in terms of only A\[CloseCurlyQuote], \[Phi]\[CloseCurlyQuote], \
\[Gamma], LX, X, and the derivatives of \[Gamma], LX, X.",
 FontColor->RGBColor[0, 0, 1]]], "Text",
 CellChangeTimes->{{3.848213952589408*^9, 3.848214005530306*^9}, {
  3.8482140374338837`*^9, 3.848214071081663*^9}, {3.848214106842821*^9, 
  3.84821418392136*^9}, {3.8482142147132473`*^9, 3.848214261108079*^9}, {
  3.8482143201961737`*^9, 
  3.848214343844288*^9}},ExpressionUUID->"d0441159-fd68-4b4e-865d-\
22fa2d628f6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["A", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
         RowBox[{"\[Kappa]", " ", 
          RowBox[{"LX", "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}], 
     " ", ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["X", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], 
        RowBox[{"X", "[", "r", "]"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["X", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"X", "[", "r", "]"}], "2"]}]], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[Kappa]", " ", 
        RowBox[{"LX", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["X", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"X", "[", "r", "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"LX\[Phi]", "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["LX", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"LX", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["X", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"X", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"LX", "[", "r", "]"}], " ", 
         RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["X", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"X", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"LXX", "[", "r", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"LX", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Gamma]", "[", "r", "]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"X", "[", "r", "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"L\[Phi]\[Phi]", "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[Kappa]", " ", 
        SuperscriptBox[
         RowBox[{"LX", "[", "r", "]"}], "2"], " ", 
        RowBox[{"X", "[", "r", "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["LX", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["X", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"LX", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["X", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"]}], 
        RowBox[{
         RowBox[{"X", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"LX", "[", "r", "]"}], " ", 
         RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["X", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"X", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"X", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["LX", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"LX", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["X", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["X", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"X", "[", "r", "]"}]}]]}]}]}], "}"}]}], ";"}]], "Input",
 CellFrame->0.5,
 CellChangeTimes->{
  3.846817556383555*^9, {3.846818794009411*^9, 3.846818796192168*^9}, 
   3.846819025089489*^9, {3.8469203497081594`*^9, 3.846920376457212*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->
  "In[529]:=",ExpressionUUID->"30acc87d-6a59-4182-97bb-d26c65e51018"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3.3 The simplification of h00 terms", "Subsection",
 CellChangeTimes->{{3.84820743617896*^9, 3.848207447550709*^9}, {
  3.8482201825888643`*^9, 
  3.848220182891817*^9}},ExpressionUUID->"444c7f84-13f2-4f2b-8c0d-\
e8162ddf0c05"],

Cell[TextData[StyleBox["We first transfer all the derivatives on hrr and \
\[Delta]\[Phi] to h00 by using partial integrations, and call the result \
Lh00New",
 FontColor->RGBColor[0, 0, 1]]], "Text",
 CellChangeTimes->{{3.848216616762191*^9, 3.8482166690488977`*^9}, {
  3.848216769254263*^9, 3.848216770076808*^9}, {3.8482170478552732`*^9, 
  3.848217052664558*^9}},ExpressionUUID->"934e3e18-13bd-48ba-b4fc-\
489b10626242"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lh00", "=", 
   RowBox[{"h00Terms", "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lhrrdtdt", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["hrr", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["hrr", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]], "Lh00"}], ")"}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lhrrdt", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["hrr", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["hrr", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]], "Lh00"}], ")"}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lhrrdr", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["hrr", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["hrr", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]], "Lh00"}], ")"}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L\[Delta]\[Phi]dr", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Delta]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["\[Delta]\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]], "Lh00"}], ")"}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lh00Left", "=", 
   RowBox[{
    RowBox[{
    "Lh00", "-", "Lhrrdtdt", "-", "Lhrrdt", "-", "Lhrrdr", "-", 
     "L\[Delta]\[Phi]dr"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Lh00New", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"hrr", "[", 
       RowBox[{"t", ",", "r"}], "]"}], 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{"t", ",", "t"}]], 
       FractionBox["Lhrrdtdt", 
        RowBox[{
         SuperscriptBox["hrr", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]]}]}], "-", 
     RowBox[{
      RowBox[{"hrr", "[", 
       RowBox[{"t", ",", "r"}], "]"}], 
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], 
       FractionBox["Lhrrdt", 
        RowBox[{
         SuperscriptBox["hrr", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]]}]}], "-", 
     RowBox[{
      RowBox[{"hrr", "[", 
       RowBox[{"t", ",", "r"}], "]"}], 
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       FractionBox["Lhrrdr", 
        RowBox[{
         SuperscriptBox["hrr", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]]}]}], "-", 
     RowBox[{
      RowBox[{"\[Delta]\[Phi]", "[", 
       RowBox[{"t", ",", "r"}], "]"}], 
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       FractionBox["L\[Delta]\[Phi]dr", 
        RowBox[{
         SuperscriptBox["\[Delta]\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]]}]}], "+", "Lh00Left"}], "/.", 
    "rep"}], "//", "Expand"}]}]}], "Input",
 CellFrame->0.5,
 CellChangeTimes->{{3.846817678722796*^9, 3.846817695633616*^9}, {
   3.846817748924437*^9, 3.846817750530963*^9}, {3.848214844512466*^9, 
   3.848214875532703*^9}, {3.848215709512808*^9, 3.8482157526246357`*^9}, {
   3.848215785156218*^9, 3.848215816396707*^9}, {3.848215850302019*^9, 
   3.848215880507406*^9}, {3.84821598107381*^9, 3.848216063831105*^9}, {
   3.848216104640533*^9, 3.848216165877613*^9}, {3.8482162189147778`*^9, 
   3.8482164722452307`*^9}, 3.848216553302093*^9, 3.8482167274174137`*^9, {
   3.84821852366735*^9, 3.848218523842657*^9}, 3.848218616973015*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[658]:=",ExpressionUUID->"ca60fdd2-0438-4536-aa37-8d3fb89fe137"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"h00", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[Kappa]", " ", 
   SuperscriptBox[
    RowBox[{"h00", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[Kappa]", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"h00", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Kappa]", " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["h00", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.848214391526119*^9, 3.8482148763144913`*^9, 3.848215755023233*^9, 
   3.848215881639085*^9, 3.848215997944261*^9, {3.848216046489787*^9, 
   3.848216064437574*^9}, 3.8482161319564867`*^9, 3.848216166473628*^9, 
   3.848216226119071*^9, 3.84821627154886*^9, {3.848216429204544*^9, 
   3.84821643866389*^9}, 3.8482164728517017`*^9, 3.848217547064662*^9, 
   3.848217667924074*^9, {3.848218533105626*^9, 3.848218551641753*^9}, {
   3.848218600530658*^9, 3.848218620024791*^9}},
 CellLabel->
  "Out[664]=",ExpressionUUID->"59ff5e0e-b6fc-4800-abd9-83a25197741d"]
}, Open  ]],

Cell[TextData[StyleBox["Then we separate Lh00New into the quadratic terms of \
h00, and the cross terms",
 FontColor->RGBColor[0, 0, 1]]], "Text",
 CellChangeTimes->{{3.848216794945922*^9, 3.848216827734507*^9}, {
  3.848216887009716*^9, 
  3.848216911218287*^9}},ExpressionUUID->"a2f7ab39-7fd0-439d-b09d-\
ee2f53e58c64"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"h00quadTerm", "=", 
  RowBox[{
   RowBox[{"Lh00New", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]\[Phi]", "[", 
        RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], ",", 
      RowBox[{
       RowBox[{"hrr", "[", 
        RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}]}], "//",
    "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"h00CrosTerm", "=", 
  RowBox[{
   RowBox[{"Lh00New", "-", "h00quadTerm"}], "//", "Expand"}]}]}], "Input",
 CellFrame->0.5,
 CellChangeTimes->{{3.848216851251443*^9, 3.848216875683929*^9}, {
  3.848216915508689*^9, 3.848216972373211*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[665]:=",ExpressionUUID->"c75aaf42-08d2-431c-bc5a-0c4f851491f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"h00", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[Kappa]", " ", 
   SuperscriptBox[
    RowBox[{"h00", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[Kappa]", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"h00", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["h00", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.848216973005002*^9, 3.848217550644414*^9, 
  3.848217670799419*^9, 3.848218588428906*^9, 3.8482186227303467`*^9},
 CellLabel->
  "Out[665]=",ExpressionUUID->"3a58ebe6-3ed0-466a-b7b6-4714ef9f660c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Kappa]", " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.848216973005002*^9, 3.848217550644414*^9, 
  3.848217670799419*^9, 3.848218588428906*^9, 3.848218622734152*^9},
 CellLabel->
  "Out[666]=",ExpressionUUID->"894c4dc4-7984-4b2a-a8f5-977f2134f539"]
}, Open  ]],

Cell[TextData[StyleBox["One can show that the quadratic terms of h00 vanishes \
up to a boundary term",
 FontColor->RGBColor[0, 0, 1]]], "Text",
 CellChangeTimes->{
  3.848217165537159*^9},ExpressionUUID->"f15a5067-7d19-415a-9490-\
b6d28603770f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"h00drdrh00", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["h00", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], 
    RowBox[{
     SubscriptBox["\[PartialD]", 
      RowBox[{
       SuperscriptBox["h00", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]], "h00quadTerm"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"h00drSqr", "=", 
  RowBox[{
   FractionBox["1", "2"], 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["h00", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], 
   RowBox[{
    SubscriptBox["\[PartialD]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["h00", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["h00", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]], 
    "h00quadTerm"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"h00drh00", "=", 
  RowBox[{
   RowBox[{"h00", "[", 
    RowBox[{"t", ",", "r"}], "]"}], 
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], 
   RowBox[{
    SubscriptBox["\[PartialD]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["h00", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{"h00", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]], 
    "h00quadTerm"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"h00Sqr", "=", 
  RowBox[{
   RowBox[{
   "h00quadTerm", "-", "h00drdrh00", "-", "h00drSqr", "-", "h00drh00"}], "//",
    "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], 
     SuperscriptBox[
      RowBox[{"h00", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "2"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            SuperscriptBox["h00", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], 
           FractionBox["h00drdrh00", 
            RowBox[{
             SuperscriptBox["h00", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}]]}]}], "+", "h00drSqr", "+", 
         "h00drh00"}], ")"}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["h00", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"h00", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]]}]}], "+", "h00Sqr"}], "/.", 
   "rep"}], "//", "Expand"}]}], "Input",
 CellFrame->0.5,
 CellChangeTimes->{{3.848216851251443*^9, 3.848216875683929*^9}, {
  3.848216915508689*^9, 3.848216972373211*^9}, {3.8482172323143263`*^9, 
  3.8482174033209753`*^9}, {3.8482176957026052`*^9, 3.848217752234167*^9}, {
  3.848217811574531*^9, 3.848217938162609*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[667]:=",ExpressionUUID->"bb92428d-1b7d-4c95-9431-064a2d522804"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", "r", "]"}], " ", 
  RowBox[{"h00", "[", 
   RowBox[{"t", ",", "r"}], "]"}], " ", 
  RowBox[{
   SuperscriptBox["h00", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "2"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "r"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.848217190765051*^9, 3.8482172780453053`*^9, {3.8482173285751266`*^9, 
   3.8482173378028173`*^9}, {3.848217374189365*^9, 3.848217401130124*^9}, 
   3.848217674189499*^9, {3.848217731428677*^9, 3.848217752702443*^9}, {
   3.848217851123131*^9, 3.848217884513137*^9}, {3.8482179259645243`*^9, 
   3.84821793881358*^9}, 3.848218625215582*^9},
 CellLabel->
  "Out[667]=",ExpressionUUID->"a1465e1b-3ad5-4333-9a1d-951bca8b63a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", "r", "]"}], " ", 
  SuperscriptBox[
   RowBox[{
    SuperscriptBox["h00", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], "2"]}]], "Output",
 CellChangeTimes->{
  3.848217190765051*^9, 3.8482172780453053`*^9, {3.8482173285751266`*^9, 
   3.8482173378028173`*^9}, {3.848217374189365*^9, 3.848217401130124*^9}, 
   3.848217674189499*^9, {3.848217731428677*^9, 3.848217752702443*^9}, {
   3.848217851123131*^9, 3.848217884513137*^9}, {3.8482179259645243`*^9, 
   3.84821793881358*^9}, 3.8482186252194633`*^9},
 CellLabel->
  "Out[668]=",ExpressionUUID->"065b0754-ad43-48f7-98ef-aa816e02ba7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", "r", "]"}], " ", 
  RowBox[{"h00", "[", 
   RowBox[{"t", ",", "r"}], "]"}], " ", 
  RowBox[{
   SuperscriptBox["A", "\[Prime]",
    MultilineFunction->None], "[", "r", "]"}], " ", 
  RowBox[{
   SuperscriptBox["h00", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "r"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.848217190765051*^9, 3.8482172780453053`*^9, {3.8482173285751266`*^9, 
   3.8482173378028173`*^9}, {3.848217374189365*^9, 3.848217401130124*^9}, 
   3.848217674189499*^9, {3.848217731428677*^9, 3.848217752702443*^9}, {
   3.848217851123131*^9, 3.848217884513137*^9}, {3.8482179259645243`*^9, 
   3.84821793881358*^9}, 3.848218625224373*^9},
 CellLabel->
  "Out[669]=",ExpressionUUID->"98c417ee-aa78-41a7-9421-793074d118de"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"h00", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[Kappa]", " ", 
   SuperscriptBox[
    RowBox[{"h00", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[Kappa]", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"h00", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.848217190765051*^9, 3.8482172780453053`*^9, {3.8482173285751266`*^9, 
   3.8482173378028173`*^9}, {3.848217374189365*^9, 3.848217401130124*^9}, 
   3.848217674189499*^9, {3.848217731428677*^9, 3.848217752702443*^9}, {
   3.848217851123131*^9, 3.848217884513137*^9}, {3.8482179259645243`*^9, 
   3.84821793881358*^9}, 3.8482186252288523`*^9},
 CellLabel->
  "Out[670]=",ExpressionUUID->"bb2aef12-5b85-418e-83ff-383f3948b1cc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.848217190765051*^9, 3.8482172780453053`*^9, {3.8482173285751266`*^9, 
   3.8482173378028173`*^9}, {3.848217374189365*^9, 3.848217401130124*^9}, 
   3.848217674189499*^9, {3.848217731428677*^9, 3.848217752702443*^9}, {
   3.848217851123131*^9, 3.848217884513137*^9}, {3.8482179259645243`*^9, 
   3.84821793881358*^9}, 3.848218625232305*^9},
 CellLabel->
  "Out[671]=",ExpressionUUID->"6f27c1d1-fee5-4e54-92cd-315aadeaac95"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Thus finally the h00 terms are",
  FontColor->RGBColor[1, 0, 0]],
 " \n",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    RowBox[{"hrr", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["h00", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[Kappa]", " ", 
    RowBox[{"LX", "[", "r", "]"}], " ", 
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["h00", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}]}]],
  CellChangeTimes->{3.848216973005002*^9, 3.848217550644414*^9, 
   3.8482176708034563`*^9},ExpressionUUID->
  "b29bf809-199e-4eb4-9603-71b23e530169"]
}], "Text",
 CellFrame->{{0.5, 3}, {3, 0.5}},
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->{{3.848217973832711*^9, 3.848218000825056*^9}, {
   3.848218628109356*^9, 3.8482186287854757`*^9}, 3.848219315918528*^9},
 Background->GrayLevel[
  0.85],ExpressionUUID->"41b51b87-52a1-4f95-ba58-588b476c4173"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3.4 The simplification of \[CapitalPhi] terms", "Subsection",
 CellChangeTimes->{{3.84820743617896*^9, 3.848207447550709*^9}, {
   3.848218130702364*^9, 3.848218134888555*^9}, 
   3.848220187555872*^9},ExpressionUUID->"5e81776e-c7e1-4eab-ad92-\
de65d0d40602"],

Cell[TextData[StyleBox["We first transfer all the time derivatives on {hrr, \
h00, \[Delta]\[Phi]} to \[CapitalPhi],",
 FontColor->RGBColor[0, 0, 1]]], "Text",
 CellChangeTimes->{{3.8482188244718943`*^9, 
  3.84821895470955*^9}},ExpressionUUID->"b16b2209-2d09-402e-8cb9-\
1f940385b43b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L\[CapitalPhi]", "=", 
   RowBox[{"\[CapitalPhi]Terms", "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lhrrdt", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["hrr", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["hrr", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]], "L\[CapitalPhi]"}], ")"}]}], "//",
     "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lh00dt", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["h00", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["h00", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]], "L\[CapitalPhi]"}], ")"}]}], "//",
     "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L\[Delta]\[Phi]dt", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Delta]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["\[Delta]\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]], "L\[CapitalPhi]"}], ")"}]}], "//",
     "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L\[CapitalPhi]Left", "=", 
   RowBox[{
    RowBox[{
    "L\[CapitalPhi]", "-", "Lhrrdt", "-", "Lh00dt", "-", 
     "L\[Delta]\[Phi]dt"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"L\[CapitalPhi]New", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"hrr", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], 
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], 
       FractionBox["Lhrrdt", 
        RowBox[{
         SuperscriptBox["hrr", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]]}]}], "-", 
     RowBox[{
      RowBox[{"h00", "[", 
       RowBox[{"t", ",", "r"}], "]"}], 
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], 
       FractionBox["Lh00dt", 
        RowBox[{
         SuperscriptBox["h00", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]]}]}], "-", 
     RowBox[{
      RowBox[{"\[Delta]\[Phi]", "[", 
       RowBox[{"t", ",", "r"}], "]"}], 
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], 
       FractionBox["L\[Delta]\[Phi]dt", 
        RowBox[{
         SuperscriptBox["\[Delta]\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]]}]}], "+", "L\[CapitalPhi]Left"}], "/.",
     "rep"}], "//", "Expand"}]}]}], "Input",
 CellFrame->0.5,
 CellChangeTimes->{{3.846817835888171*^9, 3.846817943539504*^9}, {
   3.846817976525093*^9, 3.8468180315787077`*^9}, {3.8468180884432077`*^9, 
   3.846818128909683*^9}, {3.846818333231174*^9, 3.84681836853762*^9}, {
   3.846818411890894*^9, 3.846818471265218*^9}, 3.846818516834066*^9, 
   3.846818649885943*^9, {3.846818818974555*^9, 3.846818841478787*^9}, 
   3.8469205618968515`*^9, 3.848207234107609*^9, 3.848207264763617*^9, {
   3.8482148951255913`*^9, 3.8482149273175983`*^9}, {3.8482151173296223`*^9, 
   3.848215151821725*^9}, 3.848215199545945*^9, {3.848218181732582*^9, 
   3.8482182339387407`*^9}, {3.848218271464559*^9, 3.8482183402290897`*^9}, {
   3.848218382348835*^9, 3.848218505673863*^9}, {3.848218639371745*^9, 
   3.848218643371684*^9}, {3.848218721534522*^9, 3.8482187698854933`*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[690]:=",ExpressionUUID->"bb0878cd-6f17-4ab6-952d-e724c03c8220"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"\[CapitalPhi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"\[CapitalPhi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Kappa]", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"\[CapitalPhi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"\[Kappa]", " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["hrr", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.848208818761889*^9, 3.8482149284312143`*^9, 3.848215323956345*^9, 
   3.848218200046947*^9, 3.848218234600712*^9, 3.848218297844717*^9, {
   3.848218334515625*^9, 3.8482183407870617`*^9}, {3.848218389415002*^9, 
   3.848218409272196*^9}, 3.84821843996557*^9, 3.8482186439301167`*^9, {
   3.8482187297766953`*^9, 3.848218770913389*^9}},
 CellLabel->
  "Out[695]=",ExpressionUUID->"691533b0-997c-4c70-a99a-81e139b12b7a"]
}, Open  ]],

Cell[TextData[StyleBox["Then we transfer the spatial derivative of \
\[CapitalPhi] to {hrr, h00, \[Delta]\[Phi]}.",
 FontColor->RGBColor[0, 0, 1]]], "Text",
 CellChangeTimes->{{3.8482188244718943`*^9, 3.848218913214757*^9}, {
  3.848218960855991*^9, 
  3.848218964901676*^9}},ExpressionUUID->"e0ce7fb4-d2c0-43e8-bf84-\
5fb9ddf716b9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[CapitalPhi]dtdr", "=", 
  RowBox[{
   RowBox[{"L\[CapitalPhi]New", "-", 
    RowBox[{"(", 
     RowBox[{"L\[CapitalPhi]New", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalPhi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], "}"}]}], 
     ")"}]}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalPhi]dr", "=", 
  RowBox[{
   RowBox[{"L\[CapitalPhi]New", "-", 
    RowBox[{"(", 
     RowBox[{"L\[CapitalPhi]New", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalPhi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], "}"}]}], 
     ")"}]}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"OtherTerms", "=", 
  RowBox[{
   RowBox[{
   "L\[CapitalPhi]New", "-", "\[CapitalPhi]dtdr", "-", "\[CapitalPhi]dr"}], "//",
    "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["\[CapitalPhi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], 
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      FractionBox["\[CapitalPhi]dtdr", 
       RowBox[{
        SuperscriptBox["\[CapitalPhi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]]}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     SuperscriptBox[
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "2"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      FractionBox["\[CapitalPhi]dr", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalPhi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"\[CapitalPhi]", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]]}]}], "+", "OtherTerms"}], "/.", 
   "rep"}], "//", "Expand"}]}], "Input",
 CellFrame->0.5,
 CellChangeTimes->{{3.846817835888171*^9, 3.846817943539504*^9}, {
   3.846817976525093*^9, 3.8468180315787077`*^9}, {3.8468180884432077`*^9, 
   3.846818128909683*^9}, {3.846818333231174*^9, 3.84681836853762*^9}, {
   3.846818411890894*^9, 3.846818471265218*^9}, 3.846818516834066*^9, 
   3.846818649885943*^9, {3.846818818974555*^9, 3.846818841478787*^9}, 
   3.8469205618968515`*^9, 3.848207234107609*^9, 3.848207264763617*^9, {
   3.8482148951255913`*^9, 3.8482149273175983`*^9}, {3.8482151173296223`*^9, 
   3.848215151821725*^9}, 3.848215199545945*^9, {3.848218181732582*^9, 
   3.8482182339387407`*^9}, {3.848218271464559*^9, 3.8482183402290897`*^9}, {
   3.848218382348835*^9, 3.848218505673863*^9}, {3.848218639371745*^9, 
   3.848218643371684*^9}, {3.848218721534522*^9, 3.8482187698854933`*^9}, {
   3.848219059761139*^9, 3.848219159724423*^9}, {3.848219190682836*^9, 
   3.848219284449647*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[713]:=",ExpressionUUID->"10cf6049-52ee-4dfa-a638-39333348daba"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"A", "[", "r", "]"}], " ", 
  RowBox[{"hrr", "[", 
   RowBox[{"t", ",", "r"}], "]"}], " ", 
  RowBox[{
   SuperscriptBox["\[CapitalPhi]", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "r"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.848219102384789*^9, 3.848219126692274*^9}, 
   3.848219160270898*^9, {3.8482192322597*^9, 3.848219285561709*^9}},
 CellLabel->
  "Out[713]=",ExpressionUUID->"efd12725-6413-45b5-a5b2-3d95f796dd73"],

Cell[BoxData[
 RowBox[{"4", " ", 
  RowBox[{"A", "[", "r", "]"}], " ", 
  RowBox[{"\[CapitalPhi]", "[", 
   RowBox[{"t", ",", "r"}], "]"}], " ", 
  RowBox[{
   SuperscriptBox["A", "\[Prime]",
    MultilineFunction->None], "[", "r", "]"}], " ", 
  RowBox[{
   SuperscriptBox["\[CapitalPhi]", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "r"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.848219102384789*^9, 3.848219126692274*^9}, 
   3.848219160270898*^9, {3.8482192322597*^9, 3.84821928556518*^9}},
 CellLabel->
  "Out[714]=",ExpressionUUID->"7bd94b83-509e-4de3-a191-644d23c6a96a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"\[CapitalPhi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"\[CapitalPhi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Kappa]", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"\[CapitalPhi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  RowBox[{"\[Kappa]", " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"A", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["hrr", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.848219102384789*^9, 3.848219126692274*^9}, 
   3.848219160270898*^9, {3.8482192322597*^9, 3.848219285569421*^9}},
 CellLabel->
  "Out[715]=",ExpressionUUID->"51547ab0-9a23-4143-a553-22c6faa2557d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"\[Kappa]", " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.848219102384789*^9, 3.848219126692274*^9}, 
   3.848219160270898*^9, {3.8482192322597*^9, 3.8482192855755663`*^9}},
 CellLabel->
  "Out[716]=",ExpressionUUID->"8b84feec-9a51-4e0a-a502-1c504c516d65"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Finally the \[CapitalPhi] terms are",
  FontColor->RGBColor[1, 0, 0]],
 " \n",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"hrr", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], "+", 
   RowBox[{"\[Kappa]", " ", 
    RowBox[{"LX", "[", "r", "]"}], " ", 
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}]}]],
  CellChangeTimes->{3.848216973005002*^9, 3.848217550644414*^9, 
   3.8482176708034563`*^9},ExpressionUUID->
  "5c1f985f-f0a6-4eac-ae59-274689df6643"]
}], "Text",
 CellFrame->{{0.5, 3}, {3, 0.5}},
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->{{3.848217973832711*^9, 3.848218000825056*^9}, {
  3.848218628109356*^9, 3.8482186287854757`*^9}, {3.848219306008656*^9, 
  3.848219324316039*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"a4c075c7-4d95-4a39-85fd-ff21929fbc36"],

Cell[TextData[{
 StyleBox[" If we define \[CapitalXi] = 2",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  SuperscriptBox["\[CapitalPhi]", 
   TagBox[
    RowBox[{"(", 
     RowBox[{"1", ",", "0"}], ")"}],
    Derivative],
   MultilineFunction->None]],
  CellChangeTimes->{{3.848219102384789*^9, 3.848219126692274*^9}, 
    3.848219160270898*^9, {3.8482192322597*^9, 3.8482192855755663`*^9}},
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "2a5685d5-eeeb-423b-8367-8c0445678f33"],
 StyleBox["-",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  SuperscriptBox["h00", 
   TagBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "1"}], ")"}],
    Derivative],
   MultilineFunction->None]],
  CellChangeTimes->{3.848216973005002*^9, 3.848217550644414*^9, 
   3.848217670799419*^9, 3.848218588428906*^9, 3.848218622734152*^9},
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "ea8a6013-0ccb-4b7f-b5dd-abef11d77941"],
 StyleBox[" , then the combination of h00 and \[CapitalPhi] terms are",
  FontColor->RGBColor[1, 0, 0]],
 "\n(",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "\[Kappa]", " ", 
      RowBox[{"LX", "[", "r", "]"}], " ", 
      RowBox[{"\[Delta]\[Phi]", "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "-", " ", 
     RowBox[{
      RowBox[{"hrr", "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
   RowBox[{"\[CapitalXi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]],
  CellChangeTimes->{3.848216973005002*^9, 3.848217550644414*^9, 
   3.8482176708034563`*^9},ExpressionUUID->
  "e4c12442-2633-4a3e-8dc0-6650f658dbb4"],
 "\n",
 StyleBox["which gives us a constraint equation:",
  FontColor->RGBColor[1, 0, 0]],
 "\n",
 Cell[BoxData[
  RowBox[{
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}]],
  CellChangeTimes->{3.848216973005002*^9, 3.848217550644414*^9, 
   3.8482176708034563`*^9},ExpressionUUID->
  "a8216189-1dd2-4d05-93f5-be79ce5e97d6"],
 "= ",
 Cell[BoxData[
  RowBox[{
   FractionBox["1", "2"], "\[Kappa]", " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " "}]],ExpressionUUID->
  "b51cff4a-d310-4d5e-b240-4caf6fe73fdc"]
}], "Text",
 CellFrame->{{0.5, 3}, {3, 0.5}},
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->{{3.848217973832711*^9, 3.848218000825056*^9}, {
  3.848218628109356*^9, 3.8482186287854757`*^9}, {3.848219306008656*^9, 
  3.848219324316039*^9}, {3.8482195189259377`*^9, 3.84821954903058*^9}, {
  3.848219579047426*^9, 3.848219707995593*^9}, {3.848221692310882*^9, 
  3.848221742555637*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"62d39f80-40e3-4aa9-9471-dfe1230b319a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3.5 The simplification of hrr terms", "Subsection",
 CellChangeTimes->{{3.84820743617896*^9, 3.848207447550709*^9}, {
  3.848218130702364*^9, 3.848218134888555*^9}, {3.848219743318697*^9, 
  3.84821974397316*^9}, {3.8482201931092997`*^9, 
  3.84822019511299*^9}},ExpressionUUID->"267695a6-ac38-451c-9baf-\
729cb97b1f20"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["A", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "==", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
       RowBox[{"\[Kappa]", " ", 
        RowBox[{"LX", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}], 
   ",", "\[Kappa]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"X", "[", "r", "]"}], "==", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"A", "[", "r", "]"}]}]], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ",", 
    RowBox[{"A", "[", "r", "]"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    TemplateBox[{"1"},
     "C"], "\[Rule]", " ", "0"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.848220506342778*^9, 3.848220516785619*^9}, {
  3.848220550556881*^9, 3.848220600073494*^9}},
 CellLabel->
  "In[727]:=",ExpressionUUID->"b8bb11b9-3ec7-4310-8f77-b5ffad686401"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Kappa]", "\[Rule]", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], "-", 
        RowBox[{
         SuperscriptBox["A", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"LX", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"]}]]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.848220517201817*^9, {3.8482205534887133`*^9, 3.8482206006305513`*^9}},
 CellLabel->
  "Out[727]=",ExpressionUUID->"038d10fc-ae84-49c1-bdbd-d3805e86e04c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"A", "[", "r", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], 
        RowBox[{"2", " ", 
         RowBox[{"X", "[", "r", "]"}]}]]}], "]"}]}]}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.848220517201817*^9, {3.8482205534887133`*^9, 3.848220600634651*^9}},
 CellLabel->
  "Out[728]=",ExpressionUUID->"688488dc-5f15-415d-9921-01904f658590"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lhrr", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"hrrTerms", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Kappa]", "\[Rule]", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["A", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"LX", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Phi]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "2"]}]]}], ",", 
        RowBox[{
         RowBox[{"A", "[", "r", "]"}], "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], 
             RowBox[{"2", " ", 
              RowBox[{"X", "[", "r", "]"}]}]]}], "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"LXX", "[", "r", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"LX", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Gamma]", "[", "r", "]"}]}], ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"X", "[", "r", "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"LX\[Phi]", "[", "r", "]"}], "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["LX", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], 
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"LX", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["X", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"X", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"LX", "[", "r", "]"}], " ", 
           RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["X", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"X", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]]}]}]}], "}"}]}], "//",
     "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hrrdtdt", "=", 
   RowBox[{
    RowBox[{"Lhrr", "-", 
     RowBox[{"(", 
      RowBox[{"Lhrr", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["hrr", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], "}"}]}], 
      ")"}]}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hrrdtSqr", "=", 
   RowBox[{
    RowBox[{"Lhrr", "-", 
     RowBox[{"(", 
      RowBox[{"Lhrr", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["hrr", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], "}"}]}], 
      ")"}]}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hrrdr", "=", 
   RowBox[{
    RowBox[{"Lhrr", "-", 
     RowBox[{"(", 
      RowBox[{"Lhrr", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["hrr", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", "0"}], "}"}]}], 
      ")"}]}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hrrOther", "=", 
   RowBox[{
    RowBox[{"Lhrr", "-", "hrrdtdt", "-", "hrrdtSqr", "-", "hrrdr"}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LhrrNew", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"hrrdtdt", "-", 
      RowBox[{
       RowBox[{"hrr", "[", 
        RowBox[{"t", ",", "r"}], "]"}], 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        FractionBox["hrrdtSqr", 
         RowBox[{
          SuperscriptBox["hrr", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]]}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       SuperscriptBox[
        RowBox[{"hrr", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], 
        FractionBox["hrrdr", 
         RowBox[{
          RowBox[{
           SuperscriptBox["hrr", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"hrr", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]]}]}], "+", "hrrOther"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["X", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"X", "[", "r", "]"}]}]]}]}], "}"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LrrFinal", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["A", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "-", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], ")"}], 
     SuperscriptBox[
      RowBox[{"hrr", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "2"]}], " ", "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"hrr", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "2"]}], " ", "+", 
    RowBox[{"2", "  ", 
     RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"], "-", 
       RowBox[{
        SuperscriptBox["A", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], ")"}], 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox["\[Delta]\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]], 
     RowBox[{"hrr", "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["A", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], ")"}], 
     FractionBox[
      RowBox[{"  ", 
       RowBox[{"\[Delta]\[Phi]", "[", 
        RowBox[{"t", ",", "r"}], "]"}], " "}], 
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]], 
     RowBox[{"hrr", "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "r", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["A", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], ")"}], 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox["X", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " "}], 
      RowBox[{
       RowBox[{"X", "[", "r", "]"}], " "}]], 
     FractionBox[
      RowBox[{"\[Delta]\[Phi]", "[", 
       RowBox[{"t", ",", "r"}], "]"}], 
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]], " ", 
     RowBox[{"hrr", "[", 
      RowBox[{"t", ",", "r"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LrrFinal", "-", "LhrrNew"}], "//", "Expand"}]}], "Input",
 CellFrame->0.5,
 CellChangeTimes->{{3.848220230569875*^9, 3.848220247282542*^9}, 
   3.848220420522153*^9, {3.848220525023097*^9, 3.848220525441586*^9}, {
   3.848220610786234*^9, 3.848220637520849*^9}, {3.848220689942853*^9, 
   3.848220871964671*^9}, {3.848220910283018*^9, 3.8482209106489153`*^9}, {
   3.848220954301062*^9, 3.8482211053843737`*^9}, {3.848221241243826*^9, 
   3.848221244955597*^9}, {3.848221497862483*^9, 3.848221554470883*^9}, {
   3.8482221745625134`*^9, 3.848222200529482*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"80f05479-eba1-4a8f-bd6b-15298a641fe0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"hrr", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "2"]}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"hrr", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"hrr", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "3"]}], 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"hrr", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["X", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   SuperscriptBox[
    RowBox[{"hrr", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"], 
      RowBox[{"2", " ", 
       RowBox[{"X", "[", "r", "]"}]}]]}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"hrr", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
   RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"hrr", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"hrr", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["X", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"], 
      RowBox[{"2", " ", 
       RowBox[{"X", "[", "r", "]"}]}]]}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["hrr", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"hrr", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Delta]\[Phi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"hrr", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Delta]\[Phi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"], 
      RowBox[{"2", " ", 
       RowBox[{"X", "[", "r", "]"}]}]]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["hrr", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"], 
      RowBox[{"2", " ", 
       RowBox[{"X", "[", "r", "]"}]}]]}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["hrr", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.848220233796686*^9, 3.8482202477350283`*^9}, 
   3.848220421023941*^9, 3.848220525938985*^9, {3.8482206115764103`*^9, 
   3.848220639003454*^9}, 3.84822072667413*^9, {3.8482207616947412`*^9, 
   3.848220790529521*^9}, 3.8482208233476887`*^9, {3.848220854279203*^9, 
   3.848220873135166*^9}, 3.848220912074972*^9, {3.848221050270727*^9, 
   3.8482211064174557`*^9}, 3.848221245789905*^9, 3.8482215167832603`*^9, 
   3.848221551120281*^9, 3.848221822239277*^9, 3.8482221753629704`*^9},
 CellLabel->
  "Out[814]=",ExpressionUUID->"1014852e-27ee-4dc5-9c26-3aa8de3a7479"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.848220233796686*^9, 3.8482202477350283`*^9}, 
   3.848220421023941*^9, 3.848220525938985*^9, {3.8482206115764103`*^9, 
   3.848220639003454*^9}, 3.84822072667413*^9, {3.8482207616947412`*^9, 
   3.848220790529521*^9}, 3.8482208233476887`*^9, {3.848220854279203*^9, 
   3.848220873135166*^9}, 3.848220912074972*^9, {3.848221050270727*^9, 
   3.8482211064174557`*^9}, 3.848221245789905*^9, 3.8482215167832603`*^9, 
   3.848221551120281*^9, 3.848221822239277*^9, 3.848222175372945*^9},
 CellLabel->
  "Out[821]=",ExpressionUUID->"e47d885a-031b-4d79-9b72-a314b2aa8c46"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Finally the hrr terms are",
  FontColor->RGBColor[1, 0, 0]],
 " \n",
 Cell[BoxData[
  RowBox[{"LrrFinal", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["A", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "-", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], ")"}], 
     SuperscriptBox[
      RowBox[{"hrr", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "2"]}], " ", "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"hrr", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "2"]}], " ", "+", 
    RowBox[{"2", "  ", 
     RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"], "-", 
       RowBox[{
        SuperscriptBox["A", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], ")"}], 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox["\[Delta]\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]], 
     RowBox[{"hrr", "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["A", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "-", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], ")"}], 
     FractionBox[
      RowBox[{"  ", 
       RowBox[{"\[Delta]\[Phi]", "[", 
        RowBox[{"t", ",", "r"}], "]"}], " "}], 
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]], 
     RowBox[{"hrr", "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "r", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["A", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "-", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], ")"}], 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox["X", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " "}], 
      RowBox[{
       RowBox[{"X", "[", "r", "]"}], " "}]], 
     FractionBox[
      RowBox[{"\[Delta]\[Phi]", "[", 
       RowBox[{"t", ",", "r"}], "]"}], 
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]], " ", 
     RowBox[{"hrr", "[", 
      RowBox[{"t", ",", "r"}], "]"}]}]}]}]],
  CellChangeTimes->{{3.848220230569875*^9, 3.848220247282542*^9}, 
    3.848220420522153*^9, {3.848220525023097*^9, 3.848220525441586*^9}, {
    3.848220610786234*^9, 3.848220637520849*^9}, {3.848220689942853*^9, 
    3.848220871964671*^9}, {3.848220910283018*^9, 3.8482209106489153`*^9}, {
    3.848220954301062*^9, 3.8482211053843737`*^9}, {3.848221241243826*^9, 
    3.848221244955597*^9}, {3.848221497862483*^9, 3.848221554470883*^9}},
  ExpressionUUID->"b523018a-dbf2-4069-aca1-4d51fa5520b5"]
}], "Text",
 CellFrame->{{0.5, 3}, {3, 0.5}},
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->{{3.848217973832711*^9, 3.848218000825056*^9}, {
  3.848218628109356*^9, 3.8482186287854757`*^9}, {3.848219306008656*^9, 
  3.848219324316039*^9}, {3.848221586902548*^9, 3.848221614006402*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"779ceba9-df8d-4783-aeb4-8ea427796e87"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3.6 The simplification of \[Delta]\[Phi] terms", "Subsection",
 CellChangeTimes->{{3.84820743617896*^9, 3.848207447550709*^9}, {
  3.848218130702364*^9, 3.848218134888555*^9}, {3.848219743318697*^9, 
  3.84821974397316*^9}, {3.8482201931092997`*^9, 3.84822019511299*^9}, {
  3.848221860534774*^9, 
  3.8482218692930393`*^9}},ExpressionUUID->"e296d98d-34f2-433b-8a56-\
ed993d47d732"],

Cell[TextData[{
 StyleBox["In fact, there is no need to simplify hrr and \[Delta]\[Phi] \
independently, once we obtained the constraint equation",
  FontColor->RGBColor[0, 0, 1]],
 "\n",
 Cell[BoxData[
  RowBox[{
   RowBox[{"hrr", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}]],
  CellChangeTimes->{3.848216973005002*^9, 3.848217550644414*^9, 
   3.8482176708034563`*^9},ExpressionUUID->
  "6bc61687-2c39-4794-a017-2aa73aa9653e"],
 "= ",
 Cell[BoxData[
  RowBox[{
   FractionBox["1", "2"], "\[Kappa]", " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " "}]],ExpressionUUID->
  "f4b30054-0ae1-4104-a1f1-88070fcef4d4"],
 "\n",
 StyleBox["Using this equation, we can eliminate hrr in terms of \[Delta]\
\[Phi], then we obtain the quadratic action of \[Delta]\[Phi].",
  FontColor->RGBColor[0, 0, 1]]
}], "Text",
 CellChangeTimes->{{3.8482223330521793`*^9, 3.848222390476737*^9}, {
  3.84822269185633*^9, 3.848222725229228*^9}, {3.848223023281529*^9, 
  3.848223045240769*^9}},ExpressionUUID->"ea16d7d6-0372-48ff-983d-\
56defd21c0a5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. The quadratic action of \[Delta]\[Phi]", "Section",
 CellChangeTimes->{{3.848206195488043*^9, 3.848206210621422*^9}, 
   3.848220197029739*^9, {3.848222425201578*^9, 3.848222428391451*^9}, {
   3.8482227411654043`*^9, 
   3.8482227534304867`*^9}},ExpressionUUID->"27d274cf-1ed5-4637-b5d7-\
d0e5e2c2397c"],

Cell[TextData[{
 StyleBox["The elimination of hrr is realized by introducing the following \
replacement: ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  RowBox[{"/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["hrr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{"t", ",", "t"}]], 
       FractionBox[
        RowBox[{"\[Kappa]", " ", 
         RowBox[{"LX", "[", "r", "]"}], " ", 
         RowBox[{"\[Delta]\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["hrr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], 
       FractionBox[
        RowBox[{"\[Kappa]", " ", 
         RowBox[{"LX", "[", "r", "]"}], " ", 
         RowBox[{"\[Delta]\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["hrr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       FractionBox[
        RowBox[{"\[Kappa]", " ", 
         RowBox[{"LX", "[", "r", "]"}], " ", 
         RowBox[{"\[Delta]\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"hrr", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"\[Kappa]", " ", 
        RowBox[{"LX", "[", "r", "]"}], " ", 
        RowBox[{"\[Delta]\[Phi]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]]}]}], "}"}]}]],
  CellFrame->0.5,
  CellChangeTimes->{{3.846818932128243*^9, 3.846818997821312*^9}, {
    3.846819058201022*^9, 3.846819226650543*^9}, {3.846819263120599*^9, 
    3.8468192635082293`*^9}, {3.8468193643264017`*^9, 3.846819380426311*^9}, {
    3.846819442647607*^9, 3.846819520327512*^9}, {3.8468195674854927`*^9, 
    3.846819727923789*^9}, {3.846819909955574*^9, 3.8468199857433577`*^9}, {
    3.846820043729349*^9, 3.846820084088758*^9}, 3.846920605150288*^9, 
    3.846920652557708*^9, {3.846920686631029*^9, 3.846920694263491*^9}, {
    3.846920735817169*^9, 3.846920747952691*^9}, 3.846920798192305*^9, 
    3.848222976944281*^9, {3.848223108580517*^9, 3.848223239669607*^9}},
  Background->GrayLevel[0.85],ExpressionUUID->
  "d3f99f7f-3d44-48af-adba-f801e420be2f"]
}], "Text",
 CellChangeTimes->{{3.848223276464245*^9, 
  3.848223335990654*^9}},ExpressionUUID->"3fa0bd38-3a7e-4ce2-b1da-\
24833d99f37c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ltot", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"hrrTerms", "+", "\[Delta]\[Phi]Terms"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["hrr", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
           RowBox[{
            SubscriptBox["\[PartialD]", 
             RowBox[{"t", ",", "t"}]], 
            FractionBox[
             RowBox[{"\[Kappa]", " ", 
              RowBox[{"LX", "[", "r", "]"}], " ", 
              RowBox[{"\[Delta]\[Phi]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["A", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]]}]}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["hrr", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
           RowBox[{
            SubscriptBox["\[PartialD]", "t"], 
            FractionBox[
             RowBox[{"\[Kappa]", " ", 
              RowBox[{"LX", "[", "r", "]"}], " ", 
              RowBox[{"\[Delta]\[Phi]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["A", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]]}]}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["hrr", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
           RowBox[{
            SubscriptBox["\[PartialD]", "r"], 
            FractionBox[
             RowBox[{"\[Kappa]", " ", 
              RowBox[{"LX", "[", "r", "]"}], " ", 
              RowBox[{"\[Delta]\[Phi]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["A", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]]}]}], ",", 
          RowBox[{
           RowBox[{"hrr", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
           FractionBox[
            RowBox[{"\[Kappa]", " ", 
             RowBox[{"LX", "[", "r", "]"}], " ", 
             RowBox[{"\[Delta]\[Phi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["A", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Kappa]", "\[Rule]", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"], "-", 
              RowBox[{
               SuperscriptBox["A", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"LX", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}]]}], ",", 
         RowBox[{
          RowBox[{"A", "[", "r", "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Phi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"], 
              RowBox[{"2", " ", 
               RowBox[{"X", "[", "r", "]"}]}]]}], "]"}]}]}]}], "}"}]}], "/.", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"LXX", "[", "r", "]"}], "\[Rule]", 
         FractionBox[
          RowBox[{
           RowBox[{"LX", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Gamma]", "[", "r", "]"}]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"X", "[", "r", "]"}]}]]}], ",", 
        RowBox[{
         RowBox[{"LX\[Phi]", "[", "r", "]"}], "\[Rule]", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["LX", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], 
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"LX", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["X", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"X", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Phi]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"LX", "[", "r", "]"}], " ", 
            RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["X", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"X", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Phi]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]]}]}]}], "}"}]}], "/.",
      "rep"}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L\[Delta]\[Phi]dr\[Delta]\[Phi]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Delta]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{"\[Delta]\[Phi]", "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Delta]\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], ",", 
        RowBox[{"\[Delta]\[Phi]", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]], "Ltot"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L\[Delta]\[Phi]dtdt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Delta]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        SuperscriptBox["\[Delta]\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]], "Ltot"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L\[Delta]\[Phi]drSqr", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["\[Delta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], "2"], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Delta]\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["\[Delta]\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]], "Ltot"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L\[Delta]\[Phi]dtSqr", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["\[Delta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], "2"], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Delta]\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["\[Delta]\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]], "Ltot"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L\[Delta]\[Phi]Sqr", "=", 
   RowBox[{
    RowBox[{
    "Ltot", "-", "\[Delta]\[Phi]dr\[Delta]\[Phi]", "-", "\[Delta]\[Phi]dtdt", 
     "-", "\[Delta]\[Phi]drSqr", "-", "\[Delta]\[Phi]dtSqr"}], "//", 
    "Expand"}]}], ";"}]}], "Input",
 CellFrame->0.5,
 CellChangeTimes->{{3.846818932128243*^9, 3.846818997821312*^9}, {
   3.846819058201022*^9, 3.846819226650543*^9}, {3.846819263120599*^9, 
   3.8468192635082293`*^9}, {3.8468193643264017`*^9, 3.846819380426311*^9}, {
   3.846819442647607*^9, 3.846819520327512*^9}, {3.8468195674854927`*^9, 
   3.846819727923789*^9}, {3.846819909955574*^9, 3.8468199857433577`*^9}, {
   3.846820043729349*^9, 3.846820084088758*^9}, 3.846920605150288*^9, 
   3.846920652557708*^9, {3.846920686631029*^9, 3.846920694263491*^9}, {
   3.846920735817169*^9, 3.846920747952691*^9}, 3.846920798192305*^9, 
   3.848222976944281*^9, {3.848223108580517*^9, 3.848223239669607*^9}, 
   3.84822337513275*^9, {3.8482234208845997`*^9, 3.848223582122868*^9}, {
   3.848223636945009*^9, 3.848223660855912*^9}, {3.848223695633306*^9, 
   3.848223709015233*^9}, {3.848225414401353*^9, 3.848225714485413*^9}, {
   3.848225822514411*^9, 3.848225825697846*^9}, {3.8482258586149893`*^9, 
   3.848225864964569*^9}, {3.8482265268481007`*^9, 3.848226530613182*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[1046]:=",ExpressionUUID->"1ad75477-1e91-4a6a-b41b-184d97e88690"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LtotNew", "=", 
   RowBox[{
    RowBox[{"L\[Delta]\[Phi]Sqr", "+", "L\[Delta]\[Phi]dr\[Delta]\[Phi]", "-", 
     RowBox[{
      RowBox[{"\[Delta]\[Phi]", "[", 
       RowBox[{"t", ",", "r"}], "]"}], 
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       FractionBox["L\[Delta]\[Phi]drSqr", 
        RowBox[{
         SuperscriptBox["\[Delta]\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]]}]}], "-", 
     RowBox[{
      RowBox[{"\[Delta]\[Phi]", "[", 
       RowBox[{"t", ",", "r"}], "]"}], 
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], 
       FractionBox["L\[Delta]\[Phi]dtSqr", 
        RowBox[{
         SuperscriptBox["\[Delta]\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]]}]}], "+", "L\[Delta]\[Phi]dtdt"}], "//",
     "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L\[Delta]\[Phi]SqrNew", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[Delta]\[Phi]", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "2"], 
     FractionBox["1", "2"], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        RowBox[{"\[Delta]\[Phi]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], ",", 
        RowBox[{"\[Delta]\[Phi]", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]], "LtotNew"}]}], "//", "Expand"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L\[Delta]\[Phi]dr\[Delta]\[Phi]New", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]\[Phi]", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "  ", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Delta]\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], ",", 
        RowBox[{"\[Delta]\[Phi]", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]], "LtotNew"}]}], "//", "Expand"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L\[Delta]\[Phi]dtdtNew", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Delta]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        SuperscriptBox["\[Delta]\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]], "LtotNew"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L\[Delta]\[Phi]drdrNew", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Delta]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        SuperscriptBox["\[Delta]\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]], "LtotNew"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "LtotNew", "-", "L\[Delta]\[Phi]SqrNew", "-", 
   "L\[Delta]\[Phi]dr\[Delta]\[Phi]New", "-", "L\[Delta]\[Phi]dtdtNew", "-", 
   "L\[Delta]\[Phi]drdrNew"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]2Ltot", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"L\[Delta]\[Phi]dtdtNew", "-", 
      RowBox[{
       FractionBox["1", "2"], 
       SuperscriptBox[
        RowBox[{"\[Delta]\[Phi]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], 
        RowBox[{"(", 
         FractionBox["L\[Delta]\[Phi]dr\[Delta]\[Phi]New", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Delta]\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}], 
           RowBox[{"\[Delta]\[Phi]", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]], ")"}]}]}], "+", 
      "L\[Delta]\[Phi]SqrNew", "+", "L\[Delta]\[Phi]drdrNew"}], "/.", "rep"}],
     "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox["%", 
   RowBox[{
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], 
    FractionBox["1", "2"], " ", "\[Kappa]", " ", 
    RowBox[{"LX", "[", "r", "]"}]}]], "//", "Expand"}]}], "Input",
 CellFrame->0.5,
 CellChangeTimes->{{3.8468201063745003`*^9, 3.8468201312967663`*^9}, {
   3.846820166537747*^9, 3.846820361940875*^9}, 3.846820478885479*^9, {
   3.846820536797279*^9, 3.846820553551614*^9}, 3.84682072564762*^9, {
   3.8469208244623356`*^9, 3.846920952534562*^9}, {3.848225924906336*^9, 
   3.84822600678579*^9}, {3.848226072718018*^9, 3.848226127920033*^9}, 
   3.848226972887648*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[1060]:=",ExpressionUUID->"af0c0bc6-5a3a-4a79-b949-7d7469cb1241"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.846820131729398*^9, {3.846820179514861*^9, 3.846820184758236*^9}, 
   3.8468202372309504`*^9, {3.846820310857942*^9, 3.846820362440857*^9}, 
   3.8468204794396048`*^9, 3.846820554134582*^9, 3.846820726280962*^9, 
   3.846821307844364*^9, 3.8469207727055235`*^9, {3.846920825256875*^9, 
   3.8469208377425747`*^9}, {3.846920891751957*^9, 3.8469209628244886`*^9}, 
   3.846936781854059*^9, 3.84820749668572*^9, 3.8482258952725487`*^9, 
   3.8482259256512547`*^9, {3.848225972323513*^9, 3.8482260073223763`*^9}, {
   3.84822607949481*^9, 3.848226128420285*^9}, 3.848226975503304*^9},
 CellLabel->
  "Out[1065]=",ExpressionUUID->"cb4d10ef-ebde-4892-9869-33383862e0ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
     RowBox[{"\[Delta]\[Phi]", "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["LX", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], " ", 
     RowBox[{
      SuperscriptBox["X", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"LX", "[", "r", "]"}], " ", 
     RowBox[{"X", "[", "r", "]"}]}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["X", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"X", "[", "r", "]"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["LX", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"LX", "[", "r", "]"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["X", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", "r", "]"}]}]], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[Kappa]", " ", 
   RowBox[{"LX", "[", "r", "]"}], " ", 
   RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
  FractionBox[
   RowBox[{"\[Kappa]", " ", 
    RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["LX", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"]}], 
   RowBox[{"2", " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"\[Kappa]", " ", 
    RowBox[{"LX", "[", "r", "]"}], " ", 
    RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["X", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"]}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"\[Kappa]", " ", 
    RowBox[{"LX", "[", "r", "]"}], " ", 
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Kappa]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"LX", "[", "r", "]"}], "2"], " ", 
    RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "4"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["LX", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"LX", "[", "r", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
    RowBox[{"\[Delta]\[Phi]", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["X", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", "r", "]"}]}]], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Gamma]", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}], "+", 
  RowBox[{
   RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["\[Delta]\[Phi]", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"2", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "r"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.846820131729398*^9, {3.846820179514861*^9, 3.846820184758236*^9}, 
   3.8468202372309504`*^9, {3.846820310857942*^9, 3.846820362440857*^9}, 
   3.8468204794396048`*^9, 3.846820554134582*^9, 3.846820726280962*^9, 
   3.846821307844364*^9, 3.8469207727055235`*^9, {3.846920825256875*^9, 
   3.8469208377425747`*^9}, {3.846920891751957*^9, 3.8469209628244886`*^9}, 
   3.846936781854059*^9, 3.84820749668572*^9, 3.8482258952725487`*^9, 
   3.8482259256512547`*^9, {3.848225972323513*^9, 3.8482260073223763`*^9}, {
   3.84822607949481*^9, 3.848226128420285*^9}, 3.848226975543651*^9},
 CellLabel->
  "Out[1067]=",ExpressionUUID->"d67388b0-e1ed-43cb-b322-6c0877b22e6a"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The quadratic action of \[Delta]\[Phi] reads",
  FontColor->RGBColor[1, 0, 0]],
 "\n",
 Cell[BoxData[{
  RowBox[{
   FormBox[
    RowBox[{
     StyleBox[
      RowBox[{"\[Delta]2", "S"}]], "=", 
     RowBox[{
      FractionBox["1", "\[Kappa]"], 
      RowBox[{"\[Integral]", 
       RowBox[{"dtdr", " ", 
        StyleBox[
         RowBox[{"\[Delta]2", "Ltot"}]]}]}]}]}],
    TraditionalForm], " "}], "\[IndentingNewLine]", 
  RowBox[{"=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"\[Integral]", 
     RowBox[{"dtdr", " ", 
      RowBox[{"LX", "[", "r", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]", "[", "r", "]"}], "U", " ", 
         RowBox[{"\[Delta]\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Delta]\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[Delta]\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
      RowBox[{"\[Delta]\[Phi]", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}]}]}]}],
  CellChangeTimes->{{3.848220230569875*^9, 3.848220247282542*^9}, 
    3.848220420522153*^9, {3.848220525023097*^9, 3.848220525441586*^9}, {
    3.848220610786234*^9, 3.848220637520849*^9}, {3.848220689942853*^9, 
    3.848220871964671*^9}, {3.848220910283018*^9, 3.8482209106489153`*^9}, {
    3.848220954301062*^9, 3.8482211053843737`*^9}, {3.848221241243826*^9, 
    3.848221244955597*^9}, {3.848221497862483*^9, 3.848221554470883*^9}},
  ExpressionUUID->"c26751d9-bda7-4180-b47f-263eda0b951a"],
 "\nwhere\nU=",
 Cell[BoxData[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["LX", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["X", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"LX", "[", "r", "]"}], " ", 
      RowBox[{"X", "[", "r", "]"}]}]]}], "+", 
   FractionBox[
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["X", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"X", "[", "r", "]"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["LX", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], " ", 
     RowBox[{
      SuperscriptBox["\[Gamma]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], 
    RowBox[{
     RowBox[{"LX", "[", "r", "]"}], " ", 
     RowBox[{"\[Gamma]", "[", "r", "]"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["X", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], " ", 
     RowBox[{
      SuperscriptBox["\[Gamma]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"X", "[", "r", "]"}], " ", 
     RowBox[{"\[Gamma]", "[", "r", "]"}]}]], "-", 
   RowBox[{
    FractionBox["1", "4"], " ", "\[Kappa]", " ", 
    RowBox[{"LX", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
   FractionBox[
    RowBox[{"\[Kappa]", " ", 
     RowBox[{
      SuperscriptBox["LX", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "2"]}], 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}]], "-", 
   FractionBox[
    RowBox[{"\[Kappa]", " ", 
     RowBox[{"LX", "[", "r", "]"}], " ", 
     RowBox[{
      SuperscriptBox["X", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "2"]}], 
    RowBox[{"2", " ", 
     RowBox[{"X", "[", "r", "]"}], " ", 
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}]], "-", 
   FractionBox[
    RowBox[{"\[Kappa]", " ", 
     RowBox[{"LX", "[", "r", "]"}], " ", 
     RowBox[{
      SuperscriptBox["\[Gamma]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "2"]}], 
    RowBox[{"4", " ", 
     RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Kappa]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"LX", "[", "r", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "4"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["LX", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], 
    RowBox[{"2", " ", 
     RowBox[{"LX", "[", "r", "]"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["X", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], 
    RowBox[{"2", " ", 
     RowBox[{"X", "[", "r", "]"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Gamma]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], 
    RowBox[{"2", " ", 
     RowBox[{"\[Gamma]", "[", "r", "]"}]}]]}]],
  CellChangeTimes->{{3.848226748149658*^9, 3.8482267511406403`*^9}},
  ExpressionUUID->"ec9057ef-e2a1-4b6c-8154-66bdff79a5a7"]
}], "Text",
 CellFrame->{{0.5, 3}, {3, 0.5}},
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->{{3.848217973832711*^9, 3.848218000825056*^9}, {
   3.848218628109356*^9, 3.8482186287854757`*^9}, {3.848219306008656*^9, 
   3.848219324316039*^9}, {3.848221586902548*^9, 3.848221614006402*^9}, {
   3.8482261811208687`*^9, 3.848226291048932*^9}, {3.848226341815493*^9, 
   3.848226388685093*^9}, {3.8482264496912537`*^9, 3.848226454458282*^9}, {
   3.848226591429585*^9, 3.848226704839363*^9}, {3.848226759628881*^9, 
   3.848226799729507*^9}, 3.848226929616118*^9},
 Background->GrayLevel[
  0.85],ExpressionUUID->"f1ac0dc3-da91-4786-89a7-b44be1883423"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
5. The field transformation and the spatial coordinate transformation\
\>", "Section",
 CellChangeTimes->{
  3.848178877404808*^9, {3.848227089036105*^9, 
   3.848227098682398*^9}},ExpressionUUID->"aa679214-7fed-48a8-831f-\
1977f17c1b2f"],

Cell[TextData[{
 "We first do the field transformation ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"\[Delta]\[Phi]", "[", 
    RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"LX", "[", "r", "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]], 
    SuperscriptBox[
     RowBox[{"\[Gamma]", "[", "r", "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "4"}]], 
    RowBox[{"G", "[", 
     RowBox[{"t", ",", "r"}], "]"}]}]}]],ExpressionUUID->
  "cff3c99e-a4d3-4d7f-bdc2-6adfbd55582b"],
 ", which  is realized by the following replacement: "
}], "Text",
 CellChangeTimes->{{3.848227077031231*^9, 3.848227124001202*^9}, {
  3.848227189010725*^9, 3.848227278795155*^9}},
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"3a4eb12e-fae4-4724-97fd-63a432cddf50"],

Cell[TextData[Cell[BoxData[
 RowBox[{"/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Delta]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t", ",", "t"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"LX", "[", "r", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], 
        SuperscriptBox[
         RowBox[{"\[Gamma]", "[", "r", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "4"}]], 
        RowBox[{"G", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Delta]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", 
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"LX", "[", "r", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], 
        SuperscriptBox[
         RowBox[{"\[Gamma]", "[", "r", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "4"}]], 
        RowBox[{"G", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Delta]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", 
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"LX", "[", "r", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], 
        SuperscriptBox[
         RowBox[{"\[Gamma]", "[", "r", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "4"}]], 
        RowBox[{"G", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Delta]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"r", ",", "r"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"LX", "[", "r", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], 
        SuperscriptBox[
         RowBox[{"\[Gamma]", "[", "r", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "4"}]], 
        RowBox[{"G", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Delta]\[Phi]", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"LX", "[", "r", "]"}], 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]], 
      SuperscriptBox[
       RowBox[{"\[Gamma]", "[", "r", "]"}], 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}]], 
      RowBox[{"G", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}]}], 
   "}"}]}]],ExpressionUUID->"91423288-3f2a-4de2-b60f-a2a72f9b6f17"]], "Text",
 CellFrame->0.5,
 CellChangeTimes->{{3.848179331448266*^9, 3.848179353696516*^9}, {
   3.8482076108137007`*^9, 3.848207611906423*^9}, {3.84822718678332*^9, 
   3.848227186783353*^9}, 3.8482272651498833`*^9},
 Background->GrayLevel[
  1],ExpressionUUID->"d3ce9363-9fae-410d-9ab7-efd61f6d2751"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
    "Then", " ", "we", " ", "conduct", " ", "a", " ", "spatial", " ", 
     "coordinate", " ", "tranformation", " ", "to", " ", "y"}], "-", 
    RowBox[{"coordinates", ":", " ", "\[IndentingNewLine]", 
     FractionBox["d", "dr"]}]}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["dy", "dr"], 
     FractionBox["d", "dy"]}], "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[Gamma]", "[", "r", "]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]], 
     RowBox[{
      FractionBox["d", "dy"], ".", " ", "\[LineSeparator]", "This"}], " ", 
     "transformation", " ", "is", " ", "realized", " ", "by", " ", "the", " ",
      "following", " ", 
     RowBox[{"replacement", ":"}], " "}]}]}],
  FontColor->RGBColor[
   0, 0, 1]]],ExpressionUUID->"d3a74693-374b-4354-93d3-b6a18d6891c0"]], "Text",\

 CellChangeTimes->{{3.8482277317458467`*^9, 
  3.8482277545293922`*^9}},ExpressionUUID->"21ad36ee-8500-4596-9663-\
31f74998c1f9"],

Cell[TextData[Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"LX", "''"}], "[", "r", "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Gamma]", "[", "y", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Gamma]", "[", "y", "]"}], 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "y"], 
            RowBox[{"LX", "[", "y", "]"}]}]}], ")"}]}]}]}], ",", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["LX", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Gamma]", "[", "y", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], 
         RowBox[{"LX", "[", "y", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"LX", "[", "r", "]"}], "\[Rule]", " ", 
       RowBox[{"LX", "[", "y", "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "''"}], "[", "r", "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Gamma]", "[", "y", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Gamma]", "[", "y", "]"}], 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "y"], 
            RowBox[{"\[Gamma]", "[", "y", "]"}]}]}], ")"}]}]}]}], ",", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Gamma]", "[", "y", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], 
         RowBox[{"\[Gamma]", "[", "y", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "r", "]"}], "\[Rule]", " ", 
       RowBox[{"\[Gamma]", "[", "y", "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox["G", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "y"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Gamma]", "[", "y", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Gamma]", "[", "y", "]"}], 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "y"], 
            RowBox[{"G", "[", 
             RowBox[{"t", ",", "y"}], "]"}]}]}], ")"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Gamma]", "[", "y", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], 
         RowBox[{"G", "[", 
          RowBox[{"t", ",", "y"}], "]"}]}]}]}], ",", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Gamma]", "[", "y", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], 
         RowBox[{"\[Phi]", "[", "y", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Gamma]", "[", "y", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], 
         RowBox[{"A", "[", "y", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{"G", "[", 
        RowBox[{"t", ",", "y"}], "]"}]}], " ", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"X", "''"}], "[", "r", "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Gamma]", "[", "y", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Gamma]", "[", "y", "]"}], 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "y"], 
            RowBox[{"X", "[", "y", "]"}]}]}], ")"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["X", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Gamma]", "[", "y", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], 
         RowBox[{"X", "[", "y", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"X", "[", "r", "]"}], "\[Rule]", " ", 
       RowBox[{"X", "[", "y", "]"}]}]}], "}"}]}], "]"}], 
  "}"}]],ExpressionUUID->"9c788ea5-5165-4220-bfe7-6c62d8c75541"]], "Text",
 CellFrame->0.5,
 CellChangeTimes->{{3.848179331448266*^9, 3.848179353696516*^9}, {
  3.8481814221506977`*^9, 3.848181443516552*^9}, {3.848181479290329*^9, 
  3.848181479290772*^9}, {3.848227561580553*^9, 3.848227608599648*^9}, {
  3.848227706361581*^9, 3.848227708778113*^9}},
 Background->GrayLevel[
  1],ExpressionUUID->"673f7390-1948-431e-aa95-7eb0320a1640"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]2Ltot", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Delta]\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"t", ",", "t"}]], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"LX", "[", "r", "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]], 
             SuperscriptBox[
              RowBox[{"\[Gamma]", "[", "r", "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}]], 
             RowBox[{"G", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Delta]\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"LX", "[", "r", "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]], 
             SuperscriptBox[
              RowBox[{"\[Gamma]", "[", "r", "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}]], 
             RowBox[{"G", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Delta]\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"LX", "[", "r", "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]], 
             SuperscriptBox[
              RowBox[{"\[Gamma]", "[", "r", "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}]], 
             RowBox[{"G", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Delta]\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"r", ",", "r"}]], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"LX", "[", "r", "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]], 
             SuperscriptBox[
              RowBox[{"\[Gamma]", "[", "r", "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}]], 
             RowBox[{"G", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[Delta]\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"LX", "[", "r", "]"}], 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]], 
           SuperscriptBox[
            RowBox[{"\[Gamma]", "[", "r", "]"}], 
            RowBox[{
             RowBox[{"-", "1"}], "/", "4"}]], 
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"LX", "''"}], "[", "r", "]"}], "\[Rule]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Gamma]", "[", "y", "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]], 
             RowBox[{
              SubscriptBox["\[PartialD]", "y"], 
              RowBox[{"LX", "[", "y", "]"}]}]}], ")"}]}]}]}], ",", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["LX", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"LX", "[", "y", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"LX", "[", "r", "]"}], "\[Rule]", " ", 
         RowBox[{"LX", "[", "y", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]", "''"}], "[", "r", "]"}], "\[Rule]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Gamma]", "[", "y", "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]], 
             RowBox[{
              SubscriptBox["\[PartialD]", "y"], 
              RowBox[{"\[Gamma]", "[", "y", "]"}]}]}], ")"}]}]}]}], ",", " ", 
        
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Gamma]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"\[Gamma]", "[", "y", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"\[Gamma]", "[", "r", "]"}], "\[Rule]", " ", 
         RowBox[{"\[Gamma]", "[", "y", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["G", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", 
         RowBox[{
          SuperscriptBox["G", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "y"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["G", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Gamma]", "[", "y", "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]], 
             RowBox[{
              SubscriptBox["\[PartialD]", "y"], 
              RowBox[{"G", "[", 
               RowBox[{"t", ",", "y"}], "]"}]}]}], ")"}]}]}]}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["G", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "y"}], "]"}]}]}]}], ",", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"\[Phi]", "[", "y", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"A", "[", "y", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", 
         RowBox[{"G", "[", 
          RowBox[{"t", ",", "y"}], "]"}]}], " ", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"X", "''"}], "[", "r", "]"}], "\[Rule]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Gamma]", "[", "y", "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]], 
             RowBox[{
              SubscriptBox["\[PartialD]", "y"], 
              RowBox[{"X", "[", "y", "]"}]}]}], ")"}]}]}]}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["X", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "\[Rule]", " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"X", "[", "y", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"X", "[", "r", "]"}], "\[Rule]", " ", 
         RowBox[{"X", "[", "y", "]"}]}]}], "}"}]}], "//", "Expand"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     FractionBox["2", "\[Kappa]"], 
     SqrtBox[
      RowBox[{"\[Gamma]", "[", "y", "]"}]], "%"}], "//", 
    "Expand"}]}]}]], "Input",
 CellFrame->0.5,
 CellChangeTimes->{{3.8482273318034363`*^9, 3.848227384542001*^9}, {
  3.8482274899074907`*^9, 3.84822749475664*^9}, {3.848227988028171*^9, 
  3.848228033117957*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[1076]:=",ExpressionUUID->"9830eccc-20cd-4a96-b00d-e123f04dd525"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["LX", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"LX", "[", "y", "]"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["LX", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["X", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"LX", "[", "y", "]"}], " ", 
    RowBox[{"X", "[", "y", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["X", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"X", "[", "y", "]"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["LX", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"LX", "[", "y", "]"}], " ", 
    RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["X", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"X", "[", "y", "]"}], " ", 
    RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"11", " ", 
    SuperscriptBox[
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Gamma]", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"\[Gamma]", "[", "y", "]"}], "2"]}]], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[Kappa]", " ", 
   SuperscriptBox[
    RowBox[{"G", "[", 
     RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
   RowBox[{"LX", "[", "y", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], "2"]}], "-", 
  FractionBox[
   RowBox[{"\[Kappa]", " ", 
    SuperscriptBox[
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["LX", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "2"]}], 
   RowBox[{"2", " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"\[Kappa]", " ", 
    SuperscriptBox[
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
    RowBox[{"LX", "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["X", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "2"]}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"\[Kappa]", " ", 
    SuperscriptBox[
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
    RowBox[{"LX", "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "2"]}], 
   RowBox[{"4", " ", 
    RowBox[{"\[Gamma]", "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Kappa]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"LX", "[", "y", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "4"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["LX", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], 
   RowBox[{"LX", "[", "y", "]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["X", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", "y", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"t", ",", "y"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["LX", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["G", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "y"}], "]"}]}], 
   RowBox[{"LX", "[", "y", "]"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"t", ",", "y"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["G", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "y"}], "]"}]}], 
   RowBox[{"\[Gamma]", "[", "y", "]"}]], "+", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"t", ",", "y"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["G", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"t", ",", "y"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["G", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "y"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.848227385978701*^9, 3.8482274555746593`*^9, 3.848227495593232*^9, {
   3.848228003356711*^9, 3.848228033691709*^9}},
 CellLabel->
  "Out[1077]=",ExpressionUUID->"3bc7241b-249d-4777-aeee-dbb7223b3395"]
}, Open  ]],

Cell[TextData[{
 StyleBox["After the field and coordinate transformation, the quadratic \
action becomes (Note that dr=",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  SqrtBox[
   RowBox[{"\[Gamma]", "[", "y", "]"}]]],
  CellChangeTimes->{3.848227385978701*^9, 3.8482274555746593`*^9, 
   3.848227495593232*^9},
  FontColor->RGBColor[0, 0, 1],ExpressionUUID->
  "d598016c-d222-4588-99e0-969367c276e0"],
 StyleBox["dy)",
  FontColor->RGBColor[0, 0, 1]],
 "\n",
 Cell[BoxData[{
  RowBox[{
   FormBox[
    RowBox[{
     StyleBox[
      RowBox[{"\[Delta]2", "S"}]], "=", 
     RowBox[{
      FractionBox["1", "\[Kappa]"], 
      RowBox[{"\[Integral]", 
       RowBox[{"dtdr", " ", 
        StyleBox[
         RowBox[{"\[Delta]2", "Ltot"}]]}]}]}]}],
    TraditionalForm], " ", "=", 
   RowBox[{
    FractionBox["1", "\[Kappa]"], 
    RowBox[{"\[Integral]", 
     RowBox[{"dtdy", " ", 
      SqrtBox[
       RowBox[{"\[Gamma]", "[", "y", "]"}]], 
      "\[Delta]2Ltot"}]}]}]}], "\[IndentingNewLine]", 
  RowBox[{"=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"\[Integral]", 
     RowBox[{"dtdy", 
      RowBox[{"(", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["LX", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"LX", "[", "y", "]"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["LX", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["X", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"LX", "[", "y", "]"}], " ", 
          RowBox[{"X", "[", "y", "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["X", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"X", "[", "y", "]"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["LX", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"LX", "[", "y", "]"}], " ", 
          RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["X", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"X", "[", "y", "]"}], " ", 
          RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"]}], 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], "2"]}]], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", "\[Kappa]", " ", 
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{"LX", "[", "y", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], "2"]}], "-", 
        FractionBox[
         RowBox[{"\[Kappa]", " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["LX", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}]], "-", 
        FractionBox[
         RowBox[{"\[Kappa]", " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
          RowBox[{"LX", "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["X", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"X", "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}]], "-", 
        FractionBox[
         RowBox[{"\[Kappa]", " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
          RowBox[{"LX", "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"]}], 
         RowBox[{"4", " ", 
          RowBox[{"\[Gamma]", "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Kappa]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"LX", "[", "y", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "4"]}], 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["LX", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"LX", "[", "y", "]"}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["X", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"X", "[", "y", "]"}]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "y"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"t", ",", "y"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["LX", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "y"}], "]"}]}], 
         RowBox[{"LX", "[", "y", "]"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"t", ",", "y"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "y"}], "]"}]}], 
         RowBox[{"\[Gamma]", "[", "y", "]"}]], "+", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"t", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["G", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "y"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"t", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["G", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "y"}], "]"}]}]}], ")"}]}]}]}]}]}],
  CellChangeTimes->{{3.848220230569875*^9, 3.848220247282542*^9}, 
    3.848220420522153*^9, {3.848220525023097*^9, 3.848220525441586*^9}, {
    3.848220610786234*^9, 3.848220637520849*^9}, {3.848220689942853*^9, 
    3.848220871964671*^9}, {3.848220910283018*^9, 3.8482209106489153`*^9}, {
    3.848220954301062*^9, 3.8482211053843737`*^9}, {3.848221241243826*^9, 
    3.848221244955597*^9}, {3.848221497862483*^9, 3.848221554470883*^9}},
  ExpressionUUID->"6b323af8-0160-45b0-98c8-ca92c5d54041"],
 "\n",
 StyleBox["conducting partial integration to ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["G", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "y"}], "]"}]],
  CellChangeTimes->{{3.848220230569875*^9, 3.848220247282542*^9}, 
    3.848220420522153*^9, {3.848220525023097*^9, 3.848220525441586*^9}, {
    3.848220610786234*^9, 3.848220637520849*^9}, {3.848220689942853*^9, 
    3.848220871964671*^9}, {3.848220910283018*^9, 3.8482209106489153`*^9}, {
    3.848220954301062*^9, 3.8482211053843737`*^9}, {3.848221241243826*^9, 
    3.848221244955597*^9}, {3.848221497862483*^9, 3.848221554470883*^9}},
  ExpressionUUID->"0e529062-c6da-4481-9c1a-d5587545cfdb"],
 StyleBox["terms  ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"t", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["LX", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "y"}], "]"}]}], 
     RowBox[{"LX", "[", "y", "]"}]]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "y"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["\[Gamma]", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], " ", 
     RowBox[{
      SuperscriptBox["G", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "y"}], "]"}]}], 
    RowBox[{"\[Gamma]", "[", "y", "]"}]]}]],ExpressionUUID->
  "be35087a-4098-45a7-bc83-114a49e87a7e"],
 "=",
 Cell[BoxData[
  RowBox[{
   FractionBox["1", "2"], 
   SuperscriptBox[
    RowBox[{"G", "[", 
     RowBox[{"t", ",", "y"}], "]"}], "2"], 
   RowBox[{
    SubscriptBox["\[PartialD]", "y"], 
    FractionBox[
     RowBox[{"\[Kappa]", "  ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]", "[", "y", "]"}], " ", 
         RowBox[{
          SuperscriptBox["LX", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}]}], "+", 
        RowBox[{
         RowBox[{"LX", "[", "y", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Gamma]", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}]}]}], ")"}], " "}], 
     RowBox[{" ", 
      RowBox[{
       RowBox[{"LX", "[", "y", "]"}], " ", 
       RowBox[{"\[Gamma]", "[", "y", "]"}]}]}]]}]}]],ExpressionUUID->
  "7bc9eb11-9b4e-4105-956e-ff6e23def0b5"],
 "\n",
 StyleBox["we obtain",
  FontColor->RGBColor[0, 0, 1]],
 "\n",
 Cell[BoxData[
  RowBox[{"\[Delta]2S", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"\[Integral]", 
     RowBox[{"dtdy", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"t", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["G", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "y"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"t", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["G", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "y"}], "]"}]}], "-", 
        RowBox[{
         SubscriptBox["V", "eff"], " ", 
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"t", ",", "y"}], "]"}], "2"]}]}], ")"}]}]}]}]}]],
  ExpressionUUID->"e2124779-bbad-4665-87fd-77eabd18d66a"],
 "\nwhere\n",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["V", "eff"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["LX", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"LX", "[", "y", "]"}], "2"]}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["LX", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["X", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"LX", "[", "y", "]"}], " ", 
      RowBox[{"X", "[", "y", "]"}]}]], "-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["X", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], "2"], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"X", "[", "y", "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["LX", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Gamma]", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"LX", "[", "y", "]"}], " ", 
      RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["X", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Gamma]", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"X", "[", "y", "]"}], " ", 
      RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Gamma]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"\[Gamma]", "[", "y", "]"}], "2"]}]], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "\[Kappa]", " ", 
     RowBox[{"LX", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"\[Kappa]", " ", 
      RowBox[{
       SuperscriptBox["LX", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]}]], "+", 
    FractionBox[
     RowBox[{"\[Kappa]", " ", 
      RowBox[{"LX", "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["X", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{"X", "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]}]], "+", 
    FractionBox[
     RowBox[{"\[Kappa]", " ", 
      RowBox[{"LX", "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Gamma]", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"]}], 
     RowBox[{"4", " ", 
      RowBox[{"\[Gamma]", "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Kappa]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"LX", "[", "y", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "4"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["LX", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], 
     RowBox[{"2", " ", 
      RowBox[{"LX", "[", "y", "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["X", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], 
     RowBox[{"2", " ", 
      RowBox[{"X", "[", "y", "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Gamma]", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], 
     RowBox[{"4", " ", 
      RowBox[{"\[Gamma]", "[", "y", "]"}]}]]}]}]],ExpressionUUID->
  "9d3001c3-1a20-463b-9888-6360af4a7220"]
}], "Text",
 CellFrame->{{0.5, 3}, {3, 0.5}},
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->{{3.848227803560049*^9, 3.8482278474492683`*^9}, {
  3.848227914571713*^9, 3.8482279260842333`*^9}, {3.8482279571423197`*^9, 
  3.84822796602291*^9}, {3.848228025232732*^9, 3.848228025233098*^9}, {
  3.848228063949646*^9, 3.8482280639500227`*^9}, {3.848228119601221*^9, 
  3.848228184649672*^9}, {3.848228219570695*^9, 3.848228221950983*^9}, {
  3.8482282640976*^9, 3.848228335927765*^9}, {3.848228428285231*^9, 
  3.848228491159205*^9}, {3.848228541482016*^9, 3.8482285757977543`*^9}, {
  3.848228957124959*^9, 3.848228957126267*^9}, {3.848229066874683*^9, 
  3.848229097191288*^9}, {3.848259501957561*^9, 3.848259528674795*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"85443fb4-d1c0-43d8-8b67-eefc35643578"]
}, Open  ]],

Cell[CellGroupData[{

Cell["6. Supersymmetric quantum mechanics", "Section",
 CellChangeTimes->{{3.848181726595376*^9, 3.84818173448435*^9}, {
  3.848228633133033*^9, 
  3.848228644682763*^9}},ExpressionUUID->"c0256a33-670a-41ec-b7a8-\
99d0b59e1565"],

Cell["The effective potential obtained in last section is", "Text",
 CellChangeTimes->{{3.8482569315577393`*^9, 3.84825695776129*^9}},
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"8f5931f8-1ed2-40a9-ae13-6b47bdaccf8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Veff", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["LX", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"LX", "[", "y", "]"}], "2"]}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["LX", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["X", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"LX", "[", "y", "]"}], " ", 
      RowBox[{"X", "[", "y", "]"}]}]], "-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["X", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], "2"], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"X", "[", "y", "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["LX", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Gamma]", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"LX", "[", "y", "]"}], " ", 
      RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["X", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Gamma]", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"X", "[", "y", "]"}], " ", 
      RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Gamma]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"\[Gamma]", "[", "y", "]"}], "2"]}]], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "\[Kappa]", " ", 
     RowBox[{"LX", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"\[Kappa]", " ", 
      RowBox[{
       SuperscriptBox["LX", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]}]], "+", 
    FractionBox[
     RowBox[{"\[Kappa]", " ", 
      RowBox[{"LX", "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["X", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{"X", "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]}]], "+", 
    FractionBox[
     RowBox[{"\[Kappa]", " ", 
      RowBox[{"LX", "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Gamma]", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"]}], 
     RowBox[{"4", " ", 
      RowBox[{"\[Gamma]", "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Kappa]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"LX", "[", "y", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "4"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["LX", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], 
     RowBox[{"2", " ", 
      RowBox[{"LX", "[", "y", "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["X", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], 
     RowBox[{"2", " ", 
      RowBox[{"X", "[", "y", "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Gamma]", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], 
     RowBox[{"4", " ", 
      RowBox[{"\[Gamma]", "[", "y", "]"}]}]]}]}], ";"}]], "Input",
 CellFrame->0.5,
 CellChangeTimes->{{3.84822874411532*^9, 3.848228762244385*^9}, {
   3.848229124587571*^9, 3.848229153006609*^9}, 3.848256978425396*^9, {
   3.848257067549383*^9, 3.848257086424664*^9}, 3.848259537675959*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[1117]:=",ExpressionUUID->"e830d19d-98fa-4124-948c-2f5cb04372f8"],

Cell["\<\
On the other hand, from the equation of motion approach, we already showed \
that the effective potential can be written as follows [arXiv: 2108.10166]:\
\>", "Text",
 CellChangeTimes->{{3.8482569315577393`*^9, 3.84825695776129*^9}, {
  3.848257885916099*^9, 3.848257931185852*^9}, {3.848258097890861*^9, 
  3.848258117539754*^9}},
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"88702ab5-6a8d-4211-8851-17fca7cce90e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    SqrtBox[
     RowBox[{"LX", "[", "y", "]"}]], 
    SuperscriptBox[
     RowBox[{"\[Gamma]", "[", "y", "]"}], 
     RowBox[{"1", "/", "4"}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], 
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"VeffEoM", "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SubscriptBox["\[PartialD]", 
      RowBox[{"y", ",", "y"}]], "f"}], "f"], "//", "Expand"}]}]}], "Input",
 CellFrame->0.5,
 CellChangeTimes->{{3.848257949366743*^9, 3.8482580280203047`*^9}, {
  3.8482582013800583`*^9, 3.848258207812133*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[1118]:=",ExpressionUUID->"83208392-a519-4396-9f01-a1d3fa0a411c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["LX", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "2"], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"LX", "[", "y", "]"}], "2"]}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["LX", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"LX", "[", "y", "]"}], " ", 
    RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Gamma]", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"\[Gamma]", "[", "y", "]"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["LX", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], 
   RowBox[{
    RowBox[{"LX", "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Gamma]", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"\[Gamma]", "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["A", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "2"]}], 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["LX", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "y", "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"LX", "[", "y", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Gamma]", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "y", "]"}], 
   RowBox[{"4", " ", 
    RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["LX", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], 
   RowBox[{
    RowBox[{"LX", "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Gamma]", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"\[Gamma]", "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], 
   RowBox[{
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["A", 
     TagBox[
      RowBox[{"(", "3", ")"}],
      Derivative],
     MultilineFunction->None], "[", "y", "]"}], 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "y", "]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Phi]", 
     TagBox[
      RowBox[{"(", "3", ")"}],
      Derivative],
     MultilineFunction->None], "[", "y", "]"}], 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "y", "]"}]]}]], "Output",
 CellChangeTimes->{3.8482580298459883`*^9, 3.848258219787587*^9, 
  3.8482595439428864`*^9},
 CellLabel->
  "Out[1119]=",ExpressionUUID->"0dc18011-daf5-4ac0-87e6-0a97101f3cc5"]
}, Open  ]],

Cell[TextData[{
 "To show VeffEoM=Veff, we eliminate ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["A", 
    TagBox[
     RowBox[{"(", "3", ")"}],
     Derivative],
    MultilineFunction->None], "[", "y", "]"}]],
  CellChangeTimes->{3.8482580298459883`*^9, 3.848258219787587*^9},
  ExpressionUUID->"86da2b44-422c-4032-9c09-43ac6a09f34a"],
 ", ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["\[Phi]", 
    TagBox[
     RowBox[{"(", "3", ")"}],
     Derivative],
    MultilineFunction->None], "[", "y", "]"}]],
  CellChangeTimes->{3.8482580298459883`*^9, 3.848258219787587*^9},
  ExpressionUUID->"dce89481-fb17-4c2b-b5ae-dcc387e76ca9"],
 ", ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "y", "]"}]],
  CellChangeTimes->{3.8482580298459883`*^9, 3.848258219787587*^9},
  ExpressionUUID->"aa2592c9-1fa3-4c9a-be99-657b1fd1d757"],
 " and ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["A", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "y", "]"}]],
  CellChangeTimes->{3.8482580298459883`*^9, 3.848258219787587*^9},
  ExpressionUUID->"272a1439-5b00-4f1c-bb47-764ec4fe9c03"],
 " in terms of ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["A", "\[Prime]",
    MultilineFunction->None], "[", "y", "]"}]],
  CellChangeTimes->{3.8482580298459883`*^9, 3.848258219787587*^9},
  ExpressionUUID->"070e3b1e-9a5c-4503-9334-5bd95b7362d4"],
 ", ",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Prime]",
     MultilineFunction->None], "[", "y", "]"}]}]],ExpressionUUID->
  "e23c20eb-7ca8-422a-b404-50ac5ec93281"],
 "... This is achieved by the following replacement:"
}], "Text",
 CellChangeTimes->{{3.8482569315577393`*^9, 3.84825695776129*^9}, {
  3.848257885916099*^9, 3.848257931185852*^9}, {3.848258097890861*^9, 
  3.848258117539754*^9}, {3.848258229799582*^9, 3.8482582447323914`*^9}, {
  3.848258278037353*^9, 3.848258387304789*^9}},
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"ff31931a-01c1-483b-836d-a6ebc7510591"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"repy", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "y", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], "3"]}], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], "2"]}]], "-", 
        RowBox[{"\[Kappa]", " ", 
         RowBox[{"LX", "[", "y", "]"}], " ", 
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", "\[Kappa]", " ", 
         RowBox[{
          SuperscriptBox["LX", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], "2"]}], "-", 
        FractionBox[
         RowBox[{"\[Kappa]", " ", 
          RowBox[{"LX", "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["X", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"]}], 
         RowBox[{"4", " ", 
          RowBox[{"X", "[", "y", "]"}]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[Kappa]", " ", 
          RowBox[{"LX", "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"]}], 
         RowBox[{"8", " ", 
          RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"\[Gamma]", "[", "y", "]"}]}]]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["A", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", "\[Kappa]", " ", 
         RowBox[{"LX", "[", "y", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], "2"]}]}]}], " ", ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "y", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["X", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"X", "[", "y", "]"}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["X", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"X", "[", "y", "]"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["X", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"X", "[", "y", "]"}], " ", 
          RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], "2"]}]], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", "\[Kappa]", " ", 
         RowBox[{"LX", "[", "y", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], "3"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["X", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"X", "[", "y", "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"\[Gamma]", "[", "y", "]"}]}]]}]}], ",", 
      RowBox[{
       RowBox[{"LX\[Phi]", "[", "y", "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["LX", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}], 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"LX", "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["X", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"X", "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"LX", "[", "y", "]"}], " ", 
          RowBox[{"\[Gamma]", "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["X", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"X", "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}]]}]}], ",", 
      RowBox[{
       RowBox[{"LXX", "[", "y", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"LX", "[", "y", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Gamma]", "[", "y", "]"}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"X", "[", "y", "]"}]}]]}], ",", 
      RowBox[{
       RowBox[{"L\[Phi]\[Phi]", "[", "y", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "\[Kappa]", " ", 
         SuperscriptBox[
          RowBox[{"LX", "[", "y", "]"}], "2"], " ", 
         RowBox[{"X", "[", "y", "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["LX", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["X", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], "2"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"LX", "[", "y", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["X", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"]}], 
         RowBox[{
          RowBox[{"X", "[", "y", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"LX", "[", "y", "]"}], " ", 
          RowBox[{"\[Gamma]", "[", "y", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["X", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"X", "[", "y", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"X", "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["LX", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{
          RowBox[{"\[Gamma]", "[", "y", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"LX", "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["X", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"\[Gamma]", "[", "y", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "y", "]"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"X", "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["LX", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"LX", "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["X", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], "2"]]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["X", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"X", "[", "y", "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Gamma]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "y", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"\[Gamma]", "[", "y", "]"}]}]]}]}]}], "}"}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VeffEoM", "-", "Veff"}], "/.", "repy"}], "//", 
  "Expand"}]}], "Input",
 CellFrame->0.5,
 CellChangeTimes->{{3.8469242378923893`*^9, 3.8469242523151827`*^9}, 
   3.8469243367964697`*^9, 3.8469244260779457`*^9, {3.8469245620973454`*^9, 
   3.8469245643476963`*^9}, 3.8469246298666487`*^9, {3.8469247073751125`*^9, 
   3.8469247339949136`*^9}, {3.846924806015495*^9, 3.8469248157370405`*^9}, {
   3.8469250190519476`*^9, 3.8469250200003285`*^9}, {3.848258448186976*^9, 
   3.8482585166725883`*^9}, 3.848259549385769*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[1120]:=",ExpressionUUID->"ed7aaf9d-3bb0-479c-b713-89837cd39cd9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.848258472782441*^9, 3.84825851343296*^9}, 
   3.848259550006949*^9},
 CellLabel->
  "Out[1121]=",ExpressionUUID->"21bec774-cd6b-478e-9469-55fd92624e06"]
}, Open  ]],

Cell[TextData[{
 StyleBox["CONCLUSION:",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["\nThe quadratic action of the normal mode is",
  FontColor->RGBColor[0, 0, 1]],
 "\n",
 Cell[BoxData[{
  RowBox[{
   FormBox[
    RowBox[{"\[Delta]2S", "=", 
     RowBox[{
      FractionBox["1", "\[Kappa]"], 
      RowBox[{"\[Integral]", 
       RowBox[{"dtdr", " ", "\[Delta]2Ltot"}]}]}]}],
    TraditionalForm], " ", "=", 
   RowBox[{
    FractionBox["1", "\[Kappa]"], 
    RowBox[{"\[Integral]", 
     RowBox[{"dtdy", " ", 
      SqrtBox[
       RowBox[{"\[Gamma]", "[", "y", "]"}]], 
      "\[Delta]2Ltot"}]}]}]}], "\[IndentingNewLine]", 
  RowBox[{"=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"\[Integral]", 
     RowBox[{"dtdy", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"t", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["G", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "y"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"t", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["G", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "y"}], "]"}]}], "-", 
        RowBox[{
         SubscriptBox["V", "eff"], " ", 
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"t", ",", "y"}], "]"}], "2"]}]}], ")"}]}]}]}]}]}],
  CellChangeTimes->{{3.848220230569875*^9, 3.848220247282542*^9}, 
    3.848220420522153*^9, {3.848220525023097*^9, 3.848220525441586*^9}, {
    3.848220610786234*^9, 3.848220637520849*^9}, {3.848220689942853*^9, 
    3.848220871964671*^9}, {3.848220910283018*^9, 3.8482209106489153`*^9}, {
    3.848220954301062*^9, 3.8482211053843737`*^9}, {3.848221241243826*^9, 
    3.848221244955597*^9}, {3.848221497862483*^9, 3.848221554470883*^9}},
  ExpressionUUID->"41a68300-31e5-4169-9bf3-7d17251fa2eb"],
 "\n",
 StyleBox["Where",
  FontColor->RGBColor[0, 0, 1]],
 "\n",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["V", "eff"], "=", 
   FractionBox[
    RowBox[{
     SubscriptBox["\[PartialD]", 
      RowBox[{"y", ",", "y"}]], "f"}], "f"]}]],ExpressionUUID->
  "6f039ea3-7750-4b01-af34-b3e047113573"],
 ",   ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"f", "=", 
    RowBox[{
     SqrtBox[
      RowBox[{"LX", "[", "y", "]"}]], 
     SuperscriptBox[
      RowBox[{"\[Gamma]", "[", "y", "]"}], 
      RowBox[{"1", "/", "4"}]], 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], 
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]]}]}], ";"}]],ExpressionUUID->
  "6dcededc-d3d6-4e1e-a8d9-b4f55eb0ba68"],
 "\n",
 StyleBox["if we decompose G[t,y]= ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["e", "iwt"], TraditionalForm]],
  FontColor->RGBColor[0, 0, 1],ExpressionUUID->
  "82caba19-cdf6-4b03-8282-aa57bc93eecb"],
 StyleBox["\[Psi][y], then we would obtain a Schr\[ODoubleDot]dinger-like \
equation:",
  FontColor->RGBColor[0, 0, 1]],
 "\n-",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     SuperscriptBox["d", "2"], "\[Psi]"}], 
    SuperscriptBox["dy", "2"]], TraditionalForm]],ExpressionUUID->
  "636215cd-0518-48a9-b450-2ad18b75cd37"],
 "+",
 Cell[BoxData[
  FractionBox[
   RowBox[{
    SubscriptBox["\[PartialD]", 
     RowBox[{"y", ",", "y"}]], "f"}], "f"]],ExpressionUUID->
  "311bfc91-86ce-48ba-9e87-c0729f8fc297"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Psi]", "=", 
    RowBox[{
     SuperscriptBox["w", "2"], "\[Psi]"}]}], TraditionalForm]],ExpressionUUID->
  "9657034a-6e00-4f49-8737-bad7fc2a5fe0"],
 "\nThe Hamiltonian is factorizable\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"H", "=", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalA]", "\[Dagger]"], 
     "\[ScriptCapitalA]"}]}], TraditionalForm]],ExpressionUUID->
  "c1a85130-e413-41fa-b556-650578d4ebf5"],
 ",     with   \[ScriptCapitalA]:= ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["d", "dy"]}], "+", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "y"], "f"}], "f"]}], TraditionalForm]],
  ExpressionUUID->"73930ebc-c457-4a54-9ff3-3c6cc03e7def"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalA]", "\[Dagger]"], "=", 
     RowBox[{
      FractionBox["d", "dy"], "+", 
      FractionBox[
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], "f"}], "f"]}]}]}], 
   TraditionalForm]],ExpressionUUID->"6d0e97b0-c3cc-47b1-8ae1-7f45e89ed7d8"],
 "\nThe partner Hamiltonian is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", "-"], "=", 
    SuperscriptBox["\[ScriptCapitalA]\[ScriptCapitalA]", "\[Dagger]"]}], 
   TraditionalForm]],ExpressionUUID->"1c3a6bb3-4722-497c-a3be-48e9bf8ea604"],
 "=",
 Cell[BoxData[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], "+", 
   RowBox[{
    SubscriptBox["V", "-"], " ", 
    RowBox[{"\[Psi]", "[", "y", "]"}]}]}]],
  CellChangeTimes->{3.848276386898933*^9, 3.8482764731922894`*^9, 
   3.848276536563403*^9},ExpressionUUID->
  "5f2bb9f7-d36c-425c-8da3-fdbcb6546568"],
 ", where ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["V", "-"], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"2", "  ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"f", "[", "y", "]"}], "2"]], "-", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{"f", "[", "y", "]"}]]}], "="}]}]],ExpressionUUID->
  "6280b836-f478-4251-887d-6f5155dcdafe"],
 Cell[BoxData[
  RowBox[{
   RowBox[{"f", "[", "y", "]"}], 
   RowBox[{
    SubscriptBox["\[PartialD]", "y"], 
    RowBox[{
     SubscriptBox["\[PartialD]", "y"], 
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{"f", "[", "y", "]"}]], ")"}]}]}]}]],
  CellChangeTimes->{{3.8482763219507017`*^9, 3.848276386499707*^9}, {
   3.848276448203209*^9, 3.8482764726502037`*^9}, {3.84827650935606*^9, 
   3.8482765360605717`*^9}},ExpressionUUID->
  "010dd66c-e671-4f01-8936-6c09ac8c188c"],
 "."
}], "Text",
 CellFrame->{{0.5, 3}, {3, 0.5}},
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->CompressedData["
1:eJwlz08og3EAxvF31NKcVoRpe9lhEpctVg5EStlur5Wi5N+QhC2UlHZQs+XP
QVnSWvHWYv+klFqWtNSrzJwcZpFysL1tNKu9avg97w5Pn9tT38bxBcZcRlGU
ggzyacvah4/vmRnN2OCqkXFA2fmNE75tszswGL7ehU5rk0t0uaRt4vcQ7k+V
bOvMHUHlXZUPqnutIbg0HxF10uUXsPuseAXdDQ4OtteaH2FgLvQk/tiFBDz9
O65MEcdkrOh0cbgOVtAaJRxkI/kCkXdVC3DLqJMIxJbZmBwaHiQuSHP3B9Ce
1r9A1aUmBXV7zRkYiJlE6XfuG3r8WQHG1kNJyk86TsIp+KplslDhlX1CQ7GQ
g1LpSh6OfHnlEuLmxk8NVAtuFWQnVRrYFw/q4cBQaweMB7T9MLoYNcHnek+C
Jd6aupLwHxy58P0=
  "],
 TextAlignment->Left,
 Background->GrayLevel[
  0.85],ExpressionUUID->"edd46b27-7064-4fa3-983f-137ce22e0e58"],

Cell[CellGroupData[{

Cell[TextData[{
 "Appendix: Derivation of ",
 StyleBox["repy",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.848258558535655*^9, 
  3.848258605618615*^9}},ExpressionUUID->"c79b960c-f914-41a8-a8ba-\
79ebaa5cca3f"],

Cell[TextData[{
 "The replacement ",
 StyleBox["repy",
  FontWeight->"Bold"],
 " is obtained by first transform the background equations into the \
y-coordinate using ",
 StyleBox["CoordTransR2Y",
  FontWeight->"Bold"],
 ", and then solve ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["A", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "y", "]"}]],ExpressionUUID->
  "4d53d970-b3e4-48a0-a17a-ae634ba70060"],
 ", ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "y", "]"}]],
  CellChangeTimes->{{3.846924380266199*^9, 3.8469244203268776`*^9}, 
    3.8469244934435906`*^9, {3.8469245385350246`*^9, 
    3.8469246982106695`*^9}, {3.8469247571176376`*^9, 
    3.8469247985692005`*^9}, {3.846924933864542*^9, 3.846924954645668*^9}, {
    3.846925001713662*^9, 3.8469250083010693`*^9}, 3.846936891919965*^9},
  ExpressionUUID->"ecb1c606-54cd-4001-a564-14379ecefd38"],
 ", ..."
}], "Text",
 CellChangeTimes->{{3.848258663842929*^9, 3.848258785546836*^9}},
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"a2fbed63-8c7c-42b8-b947-dfb856ef2c62"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CoordTransR2Y", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LX", "''"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Gamma]", "[", "y", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"LX", "[", "y", "]"}]}]}], ")"}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["LX", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Gamma]", "[", "y", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], 
        RowBox[{"LX", "[", "y", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"LX", "[", "r", "]"}], "\[Rule]", " ", 
      RowBox[{"LX", "[", "y", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "''"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Gamma]", "[", "y", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"\[Gamma]", "[", "y", "]"}]}]}], ")"}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Gamma]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Gamma]", "[", "y", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], 
        RowBox[{"\[Gamma]", "[", "y", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "r", "]"}], "\[Rule]", " ", 
      RowBox[{"\[Gamma]", "[", "y", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Gamma]", "[", "y", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "y"}], "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Gamma]", "[", "y", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], 
        RowBox[{"G", "[", 
         RowBox[{"t", ",", "y"}], "]"}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Gamma]", "[", "y", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Gamma]", "[", "y", "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]], 
             RowBox[{
              SubscriptBox["\[PartialD]", "y"], 
              RowBox[{"\[Phi]", "[", "y", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
     ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Gamma]", "[", "y", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], 
        RowBox[{"\[Phi]", "[", "y", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "''"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Gamma]", "[", "y", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"\[Phi]", "[", "y", "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["A", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Gamma]", "[", "y", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Gamma]", "[", "y", "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]], 
             RowBox[{
              SubscriptBox["\[PartialD]", "y"], 
              RowBox[{"A", "[", "y", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "''"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Gamma]", "[", "y", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"A", "[", "y", "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Gamma]", "[", "y", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], 
        RowBox[{"A", "[", "y", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", " ", 
      RowBox[{"G", "[", 
       RowBox[{"t", ",", "y"}], "]"}]}], " ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"X", "''"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Gamma]", "[", "y", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Gamma]", "[", "y", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "y"], 
           RowBox[{"X", "[", "y", "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["X", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Gamma]", "[", "y", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], 
        RowBox[{"X", "[", "y", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "r", "]"}], "\[Rule]", " ", 
      RowBox[{"X", "[", "y", "]"}]}], ",", 
     RowBox[{
      RowBox[{"LX\[Phi]", "[", "r", "]"}], "\[Rule]", " ", 
      RowBox[{"LX\[Phi]", "[", "y", "]"}]}], ",", 
     RowBox[{
      RowBox[{"L\[Phi]\[Phi]", "[", "r", "]"}], "\[Rule]", 
      RowBox[{"L\[Phi]\[Phi]", "[", "y", "]"}]}]}], " ", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["A", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
        RowBox[{"\[Kappa]", " ", 
         RowBox[{"LX", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}], "/.",
     "CoordTransR2Y"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], "]"}], "//", 
  "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["X", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"X", "[", "r", "]"}]}]]}], "/.", "CoordTransR2Y"}], "//", 
   "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", 
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], "]"}], "//", 
  "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["X", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], 
       RowBox[{"X", "[", "r", "]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["X", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"X", "[", "r", "]"}], "2"]}]], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", "\[Kappa]", " ", 
       RowBox[{"LX", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["X", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"X", "[", "r", "]"}]}]]}], "/.", "CoordTransR2Y"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["X", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"X", "[", "y", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Gamma]", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]", "[", "y", "]"}]}]]}]}], "}"}]}], "//", 
   "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", 
    RowBox[{
     SuperscriptBox["\[Phi]", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "y", "]"}]}], "]"}], "//", 
  "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"LX\[Phi]", "[", "r", "]"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["LX", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], 
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"LX", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["X", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"X", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"LX", "[", "r", "]"}], " ", 
       RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["X", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"X", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]]}], "/.", 
    "CoordTransR2Y"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", 
    RowBox[{"LX\[Phi]", "[", "y", "]"}]}], "]"}], "//", 
  "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"L\[Phi]\[Phi]", "[", "r", "]"}]}], "+", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[Kappa]", " ", 
      SuperscriptBox[
       RowBox[{"LX", "[", "r", "]"}], "2"], " ", 
      RowBox[{"X", "[", "r", "]"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["LX", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["X", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"LX", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["X", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"X", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"LX", "[", "r", "]"}], " ", 
       RowBox[{"\[Gamma]", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["X", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], 
      RowBox[{"2", " ", 
       RowBox[{"X", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"X", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["LX", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"LX", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["X", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"]]}], "/.", 
    "CoordTransR2Y"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", 
    RowBox[{"L\[Phi]\[Phi]", "[", "y", "]"}]}], "]"}], "//", 
  "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox["A", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
           RowBox[{"\[Kappa]", " ", 
            RowBox[{"LX", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}],
        ")"}]}], "/.", "CoordTransR2Y"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["X", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"X", "[", "y", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Gamma]", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]", "[", "y", "]"}]}]]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["A", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Gamma]", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", "\[Kappa]", " ", 
       RowBox[{"LX", "[", "y", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], "2"]}]}]}], "}"}]}], "//",
   "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", 
    RowBox[{
     SuperscriptBox["A", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "y", "]"}]}], "]"}], "//", 
  "Expand"}]}], "Input",
 CellFrame->0.5,
 CellChangeTimes->{{3.8469243424359865`*^9, 3.84692439733171*^9}, {
  3.8469244488183136`*^9, 3.8469244905640116`*^9}, {3.846924672809713*^9, 
  3.846924678375743*^9}, {3.8469247712291784`*^9, 3.8469247800453057`*^9}, {
  3.8469249839117136`*^9, 3.8469249882717776`*^9}, {3.848258648004787*^9, 
  3.84825864844663*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"f9752b07-30fd-4d20-892f-54c171977dd7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["A", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[Kappa]", " ", 
      RowBox[{"LX", "[", "y", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.846924380266199*^9, 3.8469244203268776`*^9}, 
   3.8469244934435906`*^9, {3.8469245385350246`*^9, 3.8469246982106695`*^9}, {
   3.8469247571176376`*^9, 3.8469247985692005`*^9}, {3.846924933864542*^9, 
   3.846924954645668*^9}, {3.846925001713662*^9, 3.8469250083010693`*^9}, 
   3.846936891917233*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"481fd019-1c6f-463e-8ff5-0cf186d3afdd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["X", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"X", "[", "y", "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"\[Gamma]", "[", "y", "]"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.846924380266199*^9, 3.8469244203268776`*^9}, 
   3.8469244934435906`*^9, {3.8469245385350246`*^9, 3.8469246982106695`*^9}, {
   3.8469247571176376`*^9, 3.8469247985692005`*^9}, {3.846924933864542*^9, 
   3.846924954645668*^9}, {3.846925001713662*^9, 3.8469250083010693`*^9}, 
   3.846936891919965*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"fe38181b-7fd1-4b7b-b95b-17b750e0c2f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Phi]", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "y", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["X", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{"X", "[", "y", "]"}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["X", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"X", "[", "y", "]"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["X", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"X", "[", "y", "]"}], " ", 
       RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Gamma]", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"\[Gamma]", "[", "y", "]"}], "2"]}]], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[Kappa]", " ", 
      RowBox[{"LX", "[", "y", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "3"]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["X", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"X", "[", "y", "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"\[Gamma]", "[", "y", "]"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.846924380266199*^9, 3.8469244203268776`*^9}, 
   3.8469244934435906`*^9, {3.8469245385350246`*^9, 3.8469246982106695`*^9}, {
   3.8469247571176376`*^9, 3.8469247985692005`*^9}, {3.846924933864542*^9, 
   3.846924954645668*^9}, {3.846925001713662*^9, 3.8469250083010693`*^9}, 
   3.8469368919581738`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"24b6fe8a-9d81-4fcb-a85c-8dac00e9a70f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"LX\[Phi]", "[", "y", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["LX", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], 
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"LX", "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["X", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"X", "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"LX", "[", "y", "]"}], " ", 
       RowBox[{"\[Gamma]", "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["X", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"X", "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}]]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.846924380266199*^9, 3.8469244203268776`*^9}, 
   3.8469244934435906`*^9, {3.8469245385350246`*^9, 3.8469246982106695`*^9}, {
   3.8469247571176376`*^9, 3.8469247985692005`*^9}, {3.846924933864542*^9, 
   3.846924954645668*^9}, {3.846925001713662*^9, 3.8469250083010693`*^9}, 
   3.8469368919613132`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"8c44581e-f205-484b-9451-9a18b2f03055"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"L\[Phi]\[Phi]", "[", "y", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[Kappa]", " ", 
      SuperscriptBox[
       RowBox[{"LX", "[", "y", "]"}], "2"], " ", 
      RowBox[{"X", "[", "y", "]"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["LX", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["X", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"LX", "[", "y", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["X", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"X", "[", "y", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"LX", "[", "y", "]"}], " ", 
       RowBox[{"\[Gamma]", "[", "y", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["X", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], "2"]}], 
      RowBox[{"2", " ", 
       RowBox[{"X", "[", "y", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"X", "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["LX", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "y", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"LX", "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["X", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"\[Gamma]", "[", "y", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"X", "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["LX", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"LX", "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["X", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"]]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.846924380266199*^9, 3.8469244203268776`*^9}, 
   3.8469244934435906`*^9, {3.8469245385350246`*^9, 3.8469246982106695`*^9}, {
   3.8469247571176376`*^9, 3.8469247985692005`*^9}, {3.846924933864542*^9, 
   3.846924954645668*^9}, {3.846925001713662*^9, 3.8469250083010693`*^9}, 
   3.846936891964437*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"84519aaf-d21c-4ccf-a1d9-c462c10c3eac"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "3"]}], 
   SuperscriptBox[
    RowBox[{"\[Gamma]", "[", "y", "]"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"\[Gamma]", "[", "y", "]"}], 
     RowBox[{"5", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Gamma]", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"\[Gamma]", "[", "y", "]"}], 
     RowBox[{"7", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"\[Kappa]", " ", 
    RowBox[{"LX", "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "2"]}], 
   SuperscriptBox[
    RowBox[{"\[Gamma]", "[", "y", "]"}], 
    RowBox[{"3", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"\[Kappa]", " ", 
    RowBox[{
     SuperscriptBox["LX", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"\[Gamma]", "[", "y", "]"}], 
     RowBox[{"3", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"\[Kappa]", " ", 
    RowBox[{"LX", "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["X", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "2"]}], 
   RowBox[{"4", " ", 
    RowBox[{"X", "[", "y", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\[Gamma]", "[", "y", "]"}], 
     RowBox[{"3", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "\[Kappa]", " ", 
    RowBox[{"LX", "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "y", "]"}], "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"\[Gamma]", "[", "y", "]"}], 
     RowBox[{"5", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"\[Gamma]", "[", "y", "]"}], 
     RowBox[{"5", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["A", 
     TagBox[
      RowBox[{"(", "3", ")"}],
      Derivative],
     MultilineFunction->None], "[", "y", "]"}], 
   SuperscriptBox[
    RowBox[{"\[Gamma]", "[", "y", "]"}], 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{{3.846924380266199*^9, 3.8469244203268776`*^9}, 
   3.8469244934435906`*^9, {3.8469245385350246`*^9, 3.8469246982106695`*^9}, {
   3.8469247571176376`*^9, 3.8469247985692005`*^9}, {3.846924933864542*^9, 
   3.846924954645668*^9}, {3.846925001713662*^9, 3.8469250083010693`*^9}, 
   3.846936891967987*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"ae6607c9-c32e-4378-aeec-479af2010628"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["A", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "y", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "3"]}], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Gamma]", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"\[Gamma]", "[", "y", "]"}], "2"]}]], "-", 
     RowBox[{"\[Kappa]", " ", 
      RowBox[{"LX", "[", "y", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[Kappa]", " ", 
      RowBox[{
       SuperscriptBox["LX", "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], "2"]}], "-", 
     FractionBox[
      RowBox[{"\[Kappa]", " ", 
       RowBox[{"LX", "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["X", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], "2"]}], 
      RowBox[{"4", " ", 
       RowBox[{"X", "[", "y", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"3", " ", "\[Kappa]", " ", 
       RowBox[{"LX", "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "y", "]"}], "2"]}], 
      RowBox[{"8", " ", 
       RowBox[{"\[Gamma]", "[", "y", "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"\[Gamma]", "[", "y", "]"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.846924380266199*^9, 3.8469244203268776`*^9}, 
   3.8469244934435906`*^9, {3.8469245385350246`*^9, 3.8469246982106695`*^9}, {
   3.8469247571176376`*^9, 3.8469247985692005`*^9}, {3.846924933864542*^9, 
   3.846924954645668*^9}, {3.846925001713662*^9, 3.8469250083010693`*^9}, 
   3.8469368919713993`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"38592c01-bd79-47fa-a4b3-9893b3ce1633"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1148, 739},
WindowMargins->{{6, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (2019\:5e744\:67088\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 285, 4, 146, "Title",ExpressionUUID->"048a9efa-fda6-437e-938f-2056a9acf573"],
Cell[868, 28, 326, 6, 79, "Subtitle",ExpressionUUID->"db60f79e-ecf6-48bf-bccf-9dd8704ac7b0"],
Cell[CellGroupData[{
Cell[1219, 38, 649, 17, 105, "Section",ExpressionUUID->"d9cfcc99-1bce-4f5f-bb24-3d7e3239aaf1"],
Cell[CellGroupData[{
Cell[1893, 59, 9691, 233, 922, "Input",ExpressionUUID->"0a993130-ec43-453d-8d24-485d550e8688"],
Cell[11587, 294, 350, 6, 52, "Output",ExpressionUUID->"371c3ef6-51da-4e4e-a177-911d45cf02fd"],
Cell[11940, 302, 1049, 29, 98, "Output",ExpressionUUID->"0d89264f-3e10-44bc-bfdc-06e4e7336277"],
Cell[12992, 333, 1098, 31, 98, "Output",ExpressionUUID->"6deebb5a-5b47-44f7-9257-5571788d888d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14139, 370, 730, 20, 162, "Section",ExpressionUUID->"3c5553cb-5657-4e41-bafa-9e24cce448ad"],
Cell[14872, 392, 1181, 34, 95, "Text",ExpressionUUID->"57a23c0e-84ae-40e8-b31d-696ddd08e3bf"],
Cell[16056, 428, 56504, 1378, 4833, "Input",ExpressionUUID->"04341ae6-822b-4813-8b7b-6783a6645511"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72597, 1811, 251, 4, 101, "Section",ExpressionUUID->"0c328a02-c72a-4f12-a3f5-b8001193115c"],
Cell[CellGroupData[{
Cell[72873, 1819, 342, 7, 122, "Subsection",ExpressionUUID->"ccfa7d39-6019-4f5e-a6ed-9f2fdc68effa"],
Cell[CellGroupData[{
Cell[73240, 1830, 5110, 146, 431, "Input",ExpressionUUID->"76795ede-65f5-42c6-a8b8-e314498ea8bf"],
Cell[78353, 1978, 1053, 31, 52, "Output",ExpressionUUID->"c7baaa98-357d-45fc-b8d6-836694d7e877"],
Cell[79409, 2011, 933, 26, 52, "Output",ExpressionUUID->"b87a90f8-3495-439c-9bf8-1eb153cdd037"],
Cell[80345, 2039, 1004, 27, 52, "Output",ExpressionUUID->"e224112a-b2e8-49bf-996d-cc5d1e83534b"],
Cell[81352, 2068, 1775, 54, 102, "Output",ExpressionUUID->"41dc7e55-782d-4388-8a8a-651110fc39ba"],
Cell[83130, 2124, 2058, 62, 102, "Output",ExpressionUUID->"4e6a965e-2d05-4e17-8aee-8a4f5d61e580"],
Cell[85191, 2188, 348, 6, 52, "Output",ExpressionUUID->"29590d21-ba84-4df8-9231-307da7bfb7f3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[85588, 2200, 632, 14, 122, "Subsection",ExpressionUUID->"e1f64bd0-b553-4f16-820c-97047ca5da0b"],
Cell[86223, 2216, 5224, 146, 330, "Input",ExpressionUUID->"1057bb76-da6c-4e99-a02c-1238eb0a6ae6"],
Cell[91450, 2364, 680, 14, 53, "Text",ExpressionUUID->"ab813aab-30c1-4478-802d-57660cafb8ee"],
Cell[CellGroupData[{
Cell[92155, 2382, 6725, 177, 586, "Input",ExpressionUUID->"d49bd028-011e-454f-acca-906028ce90fb"],
Cell[98883, 2561, 5607, 184, 226, "Output",ExpressionUUID->"feadc30d-4ca0-49a1-8087-4658d68cff7d"],
Cell[104493, 2747, 7653, 252, 404, "Output",ExpressionUUID->"b189ac00-1a7c-4b6c-a684-1f49f42df9a3"],
Cell[112149, 3001, 5965, 186, 363, "Output",ExpressionUUID->"9aeff4b2-c180-45df-9770-6402c61b5cd2"],
Cell[118117, 3189, 2406, 74, 118, "Output",ExpressionUUID->"a25223a6-88a0-4b07-a43c-980711d32562"],
Cell[120526, 3265, 275, 5, 52, "Output",ExpressionUUID->"41f9be70-98b7-4ec6-85eb-904b2fd27076"]
}, Open  ]],
Cell[120816, 3273, 789, 12, 122, "Text",ExpressionUUID->"d0441159-fd68-4b4e-865d-22fa2d628f6e"],
Cell[121608, 3287, 7883, 222, 417, "Input",ExpressionUUID->"30acc87d-6a59-4182-97bb-d26c65e51018"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129528, 3514, 233, 4, 81, "Subsection",ExpressionUUID->"444c7f84-13f2-4f2b-8c0d-e8162ddf0c05"],
Cell[129764, 3520, 425, 7, 88, "Text",ExpressionUUID->"934e3e18-13bd-48ba-b4fc-489b10626242"],
Cell[CellGroupData[{
Cell[130214, 3531, 5783, 184, 417, "Input",ExpressionUUID->"ca60fdd2-0438-4536-aa37-8d3fb89fe137"],
Cell[136000, 3717, 3553, 110, 206, "Output",ExpressionUUID->"59ff5e0e-b6fc-4800-abd9-83a25197741d"]
}, Open  ]],
Cell[139568, 3830, 321, 6, 53, "Text",ExpressionUUID->"a2f7ab39-7fd0-439d-b09d-ee2f53e58c64"],
Cell[CellGroupData[{
Cell[139914, 3840, 765, 21, 104, "Input",ExpressionUUID->"c75aaf42-08d2-431c-bc5a-0c4f851491f7"],
Cell[140682, 3863, 2304, 74, 103, "Output",ExpressionUUID->"3a58ebe6-3ed0-466a-b7b6-4714ef9f660c"],
Cell[142989, 3939, 1131, 35, 68, "Output",ExpressionUUID->"894c4dc4-7984-4b2a-a8f5-977f2134f539"]
}, Open  ]],
Cell[144135, 3977, 246, 5, 53, "Text",ExpressionUUID->"f15a5067-7d19-415a-9490-b6d28603770f"],
Cell[CellGroupData[{
Cell[144406, 3986, 4226, 141, 331, "Input",ExpressionUUID->"bb92428d-1b7d-4c95-9431-064a2d522804"],
Cell[148635, 4129, 780, 20, 52, "Output",ExpressionUUID->"a1465e1b-3ad5-4333-9a1d-951bca8b63a9"],
Cell[149418, 4151, 750, 19, 52, "Output",ExpressionUUID->"065b0754-ad43-48f7-98ef-aa816e02ba7c"],
Cell[150171, 4172, 879, 23, 52, "Output",ExpressionUUID->"98c417ee-aa78-41a7-9421-793074d118de"],
Cell[151053, 4197, 1485, 40, 69, "Output",ExpressionUUID->"bb2aef12-5b85-418e-83ff-383f3948b1cc"],
Cell[152541, 4239, 475, 8, 52, "Output",ExpressionUUID->"6f27c1d1-fee5-4e54-92cd-315aadeaac95"]
}, Open  ]],
Cell[153031, 4250, 1499, 45, 118, "Text",ExpressionUUID->"41b51b87-52a1-4f95-ba58-588b476c4173"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154567, 4300, 265, 4, 81, "Subsection",ExpressionUUID->"5e81776e-c7e1-4eab-ad92-de65d0d40602"],
Cell[154835, 4306, 286, 5, 53, "Text",ExpressionUUID->"b16b2209-2d09-402e-8cb9-1f940385b43b"],
Cell[CellGroupData[{
Cell[155146, 4315, 4948, 149, 348, "Input",ExpressionUUID->"bb0878cd-6f17-4ab6-952d-e724c03c8220"],
Cell[160097, 4466, 3172, 97, 133, "Output",ExpressionUUID->"691533b0-997c-4c70-a99a-81e139b12b7a"]
}, Open  ]],
Cell[163284, 4566, 333, 6, 53, "Text",ExpressionUUID->"e0ce7fb4-d2c0-43e8-bf84-5fb9ddf716b9"],
Cell[CellGroupData[{
Cell[163642, 4576, 3594, 98, 240, "Input",ExpressionUUID->"10cf6049-52ee-4dfa-a638-39333348daba"],
Cell[167239, 4676, 572, 16, 52, "Output",ExpressionUUID->"efd12725-6413-45b5-a5b2-3d95f796dd73"],
Cell[167814, 4694, 680, 19, 52, "Output",ExpressionUUID->"7bd94b83-509e-4de3-a191-644d23c6a96a"],
Cell[168497, 4715, 2142, 66, 102, "Output",ExpressionUUID->"51547ab0-9a23-4143-a553-22c6faa2557d"],
Cell[170642, 4783, 1153, 35, 52, "Output",ExpressionUUID->"8b84feec-9a51-4e0a-a502-1c504c516d65"]
}, Open  ]],
Cell[171810, 4821, 1547, 46, 113, "Text",ExpressionUUID->"a4c075c7-4d95-4a39-85fd-ff21929fbc36"],
Cell[173360, 4869, 3102, 87, 200, "Text",ExpressionUUID->"62d39f80-40e3-4aa9-9471-dfe1230b319a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176499, 4961, 326, 5, 81, "Subsection",ExpressionUUID->"267695a6-ac38-451c-9baf-729cb97b1f20"],
Cell[CellGroupData[{
Cell[176850, 4970, 1546, 47, 124, "Input",ExpressionUUID->"b8bb11b9-3ec7-4310-8f77-b5ffad686401"],
Cell[178399, 5019, 846, 25, 82, "Output",ExpressionUUID->"038d10fc-ae84-49c1-bdbd-d3805e86e04c"],
Cell[179248, 5046, 650, 20, 77, "Output",ExpressionUUID->"688488dc-5f15-415d-9921-01904f658590"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179935, 5071, 10830, 318, 775, "Input",ExpressionUUID->"80f05479-eba1-4a8f-bd6b-15298a641fe0"],
Cell[190768, 5391, 7261, 224, 374, "Output",ExpressionUUID->"1014852e-27ee-4dc5-9c26-3aa8de3a7479"],
Cell[198032, 5617, 616, 9, 52, "Output",ExpressionUUID->"e47d885a-031b-4d79-9b72-a314b2aa8c46"]
}, Open  ]],
Cell[198663, 5629, 4275, 119, 257, "Text",ExpressionUUID->"779ceba9-df8d-4783-aeb4-8ea427796e87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202975, 5753, 388, 6, 81, "Subsection",ExpressionUUID->"e296d98d-34f2-433b-8a56-ed993d47d732"],
Cell[203366, 5761, 1305, 34, 128, "Text",ExpressionUUID->"ea16d7d6-0372-48ff-983d-56defd21c0a5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[204720, 5801, 313, 5, 101, "Section",ExpressionUUID->"27d274cf-1ed5-4637-b5d7-d0e5e2c2397c"],
Cell[205036, 5808, 4014, 108, 162, "Text",ExpressionUUID->"3fa0bd38-3a7e-4ce2-b1da-24833d99f37c"],
Cell[209053, 5918, 11589, 320, 703, "Input",ExpressionUUID->"1ad75477-1e91-4a6a-b41b-184d97e88690"],
Cell[CellGroupData[{
Cell[220667, 6242, 5802, 172, 537, "Input",ExpressionUUID->"af0c0bc6-5a3a-4a79-b949-7d7469cb1241"],
Cell[226472, 6416, 717, 11, 69, "Output",ExpressionUUID->"cb4d10ef-ebde-4892-9869-33383862e0ad"],
Cell[227192, 6429, 6354, 184, 332, "Output",ExpressionUUID->"d67388b0-e1ed-43cb-b322-6c0877b22e6a"]
}, Open  ]],
Cell[233561, 6616, 6899, 196, 298, "Text",ExpressionUUID->"f1ac0dc3-da91-4786-89a7-b44be1883423"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240497, 6817, 248, 6, 158, "Section",ExpressionUUID->"aa679214-7fed-48a8-831f-1977f17c1b2f"],
Cell[240748, 6825, 806, 23, 89, "Text",ExpressionUUID->"3a4eb12e-fae4-4724-97fd-63a432cddf50"],
Cell[241557, 6850, 3724, 118, 243, "Text",ExpressionUUID->"d3ce9363-9fae-410d-9ab7-efd61f6d2751"],
Cell[245284, 6970, 1017, 28, 136, "Text",ExpressionUUID->"21ad36ee-8500-4596-9663-31f74998c1f9"],
Cell[246304, 7000, 6861, 205, 357, "Text",ExpressionUUID->"673f7390-1948-431e-aa95-7eb0320a1640"],
Cell[CellGroupData[{
Cell[253190, 7209, 11251, 325, 503, "Input",ExpressionUUID->"9830eccc-20cd-4a96-b00d-e123f04dd525"],
Cell[264444, 7536, 7588, 246, 388, "Output",ExpressionUUID->"3bc7241b-249d-4777-aeee-dbb7223b3395"]
}, Open  ]],
Cell[272047, 7785, 20118, 573, 778, "Text",ExpressionUUID->"85443fb4-d1c0-43d8-8b67-eefc35643578"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292202, 8363, 228, 4, 101, "Section",ExpressionUUID->"c0256a33-670a-41ec-b7a8-99d0b59e1565"],
Cell[292433, 8369, 223, 3, 53, "Text",ExpressionUUID->"8f5931f8-1ed2-40a9-ae13-6b47bdaccf8a"],
Cell[292659, 8374, 5175, 151, 242, "Input",ExpressionUUID->"e830d19d-98fa-4124-948c-2f5cb04372f8"],
Cell[297837, 8527, 430, 8, 88, "Text",ExpressionUUID->"88702ab5-6a8d-4211-8851-17fca7cce90e"],
Cell[CellGroupData[{
Cell[298292, 8539, 895, 28, 159, "Input",ExpressionUUID->"83208392-a519-4396-9f01-a1d3fa0a411c"],
Cell[299190, 8569, 4509, 143, 139, "Output",ExpressionUUID->"0dc18011-daf5-4ac0-87e6-0a97101f3cc5"]
}, Open  ]],
Cell[303714, 8715, 2014, 56, 89, "Text",ExpressionUUID->"ff31931a-01c1-483b-836d-a6ebc7510591"],
Cell[CellGroupData[{
Cell[305753, 8775, 15505, 414, 695, "Input",ExpressionUUID->"ed7aaf9d-3bb0-479c-b713-89837cd39cd9"],
Cell[321261, 9191, 203, 4, 52, "Output",ExpressionUUID->"21bec774-cd6b-478e-9469-55fd92624e06"]
}, Open  ]],
Cell[321479, 9198, 7332, 228, 548, "Text",ExpressionUUID->"edd46b27-7064-4fa3-983f-137ce22e0e58"],
Cell[CellGroupData[{
Cell[328836, 9430, 228, 7, 81, "Subsection",ExpressionUUID->"c79b960c-f914-41a8-a8ba-79ebaa5cca3f"],
Cell[329067, 9439, 1110, 29, 89, "Text",ExpressionUUID->"a2fbed63-8c7c-42b8-b947-dfb856ef2c62"],
Cell[CellGroupData[{
Cell[330202, 9472, 22686, 687, 1231, "Input",ExpressionUUID->"f9752b07-30fd-4d20-892f-54c171977dd7"],
Cell[352891, 10161, 1356, 35, 73, "Output",ExpressionUUID->"481fd019-1c6f-463e-8ff5-0cf186d3afdd"],
Cell[354250, 10198, 1544, 40, 73, "Output",ExpressionUUID->"fe38181b-7fd1-4b7b-b95b-17b750e0c2f3"],
Cell[355797, 10240, 4115, 115, 141, "Output",ExpressionUUID->"24b6fe8a-9d81-4fcb-a85c-8dac00e9a70f"],
Cell[359915, 10357, 1605, 43, 73, "Output",ExpressionUUID->"8c44581e-f205-484b-9451-9a18b2f03055"],
Cell[361523, 10402, 3860, 108, 138, "Output",ExpressionUUID->"84519aaf-d21c-4ccf-a1d9-c462c10c3eac"],
Cell[365386, 10512, 3933, 120, 141, "Output",ExpressionUUID->"ae6607c9-c32e-4378-aeec-479af2010628"],
Cell[369322, 10634, 3515, 97, 139, "Output",ExpressionUUID->"38592c01-bd79-47fa-a4b3-9893b3ce1633"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


